Noncommutative resolutions and CICY quotients from a non-abelian GLSM

We discuss a one-parameter non-abelian GLSM with gauge group $(U(1)\times U(1)\times U(1))\rtimes\mathbb{Z}_3$ and its associated Calabi-Yau phases. The large volume phase is a free $\mathbb{Z}_3$-quotient of a codimension $3$ complete intersection of degree-$(1,1,1)$ hypersurfaces in $\mathbb{P}^2\times\mathbb{P}^2\times\mathbb{P}^2$. The associated Calabi-Yau differential operator has a second point of maximal unipotent monodromy, leading to the expectation that the other GLSM phase is geometric as well. However, the associated GLSM phase appears to be a hybrid model with continuous unbroken gauge symmetry and cubic superpotential, together with a Coulomb branch. Using techniques from topological string theory and mirror symmetry we collect evidence that the phase should correspond to a non-commutative resolution, in the sense of Katz-Klemm-Schimannek-Sharpe, of a codimension two complete intersection in weighted projective space with $63$ nodal points, for which a resolution has $\mathbb{Z}_3$-torsion. We compute the associated Gopakumar-Vafa invariants up to genus $11$, incorporating their torsion refinement. We identify two integral symplectic bases constructed from topological data of the mirror geometries in either phase.

==> anc/GV_Invariants.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    393913,       9989]
NotebookOptionsPosition[    392793,       9964]
NotebookOutlinePosition[    393205,       9980]
CellTagsIndexPosition[    393162,       9977]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
GV invariants, and torsion-refined GV invariants, for \
\[OpenCurlyDoubleQuote]Noncommutative resolutions and CICY
quotients from a non-abelian GLSM\[CloseCurlyDoubleQuote] by J. Knapp and J. \
McGovern.

Invariants provided up to genus 11, degree 47.\
\>", "Text",
 CellChangeTimes->{{3.9530952568759794`*^9, 
  3.9530953098205676`*^9}},ExpressionUUID->"3e023c2d-9fd5-4b9b-bdc3-\
c4dfbfbda94b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Invariants for ",
 Cell[BoxData[
  FormBox[
   RowBox[{GridBox[{
      {
       SuperscriptBox["\[DoubleStruckCapitalP]", "2"]},
      {
       SuperscriptBox["\[DoubleStruckCapitalP]", "2"]},
      {
       SuperscriptBox["\[DoubleStruckCapitalP]", "2"]}
     }], 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"1", "1", "1"},
        {"1", "1", "1"},
        {"1", "1", "1"}
       }], ")"}], "/", 
     SubscriptBox["\[DoubleStruckCapitalZ]", "3"]}]}], TraditionalForm]],
  ExpressionUUID->"970989e8-c7c6-44df-ba23-f4d2588db6db"]
}], "Subsubsection",
 CellChangeTimes->{{3.953009745479576*^9, 3.953009795541239*^9}, {
  3.9530104376849055`*^9, 3.9530104536473713`*^9}, {3.9530953531738257`*^9, 
  3.9530953561314497`*^9}},ExpressionUUID->"37d32445-0b37-429f-af2c-\
e95f28b027b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "0"},
        "Subsuperscript"], "\[Rule]", "36"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "0"},
        "Subsuperscript"], "\[Rule]", "117"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "0"},
        "Subsuperscript"], "\[Rule]", "708"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "0"},
        "Subsuperscript"], "\[Rule]", "4329"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "0"},
        "Subsuperscript"], "\[Rule]", "36648"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "0"},
        "Subsuperscript"], "\[Rule]", "353481"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "0"},
        "Subsuperscript"], "\[Rule]", "3654036"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "0"},
        "Subsuperscript"], "\[Rule]", "40662441"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "0"},
        "Subsuperscript"], "\[Rule]", "476686680"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "0"},
        "Subsuperscript"], "\[Rule]", "5813813286"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "0"},
        "Subsuperscript"], "\[Rule]", "73324427076"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "0"},
        "Subsuperscript"], "\[Rule]", "950505231633"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "0"},
        "Subsuperscript"], "\[Rule]", "12607759651752"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "0"},
        "Subsuperscript"], "\[Rule]", "170555645873421"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "0"},
        "Subsuperscript"], "\[Rule]", "2346703420933176"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "0"},
        "Subsuperscript"], "\[Rule]", "32769084899424969"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "0"},
        "Subsuperscript"], "\[Rule]", "463565870398080900"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "0"},
        "Subsuperscript"], "\[Rule]", "6633702531588505650"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "0"},
        "Subsuperscript"], "\[Rule]", "95908794043085287092"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "0"},
        "Subsuperscript"], "\[Rule]", "1399465817356268010114"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "0"},
        "Subsuperscript"], "\[Rule]", "20591005581191192952432"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "0"},
        "Subsuperscript"], "\[Rule]", "305258991096468407359545"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "0"},
        "Subsuperscript"], "\[Rule]", "4556631937237804306713924"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "0"},
        "Subsuperscript"], "\[Rule]", "68446305814274943618718617"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "0"},
        "Subsuperscript"], "\[Rule]", "1034102771658051545373595992"}], ",", 
      RowBox[{
       TemplateBox[{"n", "26", "0"},
        "Subsuperscript"], "\[Rule]", "15706819507494769948526922126"}], ",", 
      RowBox[{
       TemplateBox[{"n", "27", "0"},
        "Subsuperscript"], "\[Rule]", "239744773427779345072550497224"}], ",", 
      RowBox[{
       TemplateBox[{"n", "28", "0"},
        "Subsuperscript"], "\[Rule]", "3676130208424362854908862209629"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "29", "0"},
        "Subsuperscript"], "\[Rule]", "56607544684046065940148697143696"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "30", "0"},
        "Subsuperscript"], "\[Rule]", "875133758552184330352167451186206"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "31", "0"},
        "Subsuperscript"], "\[Rule]", "13579335668864105450736894261973332"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "32", "0"},
        "Subsuperscript"], "\[Rule]", 
       "211438753115739840053041599486220329"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "0"},
        "Subsuperscript"], "\[Rule]", 
       "3302935216801009559127685862650457952"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "0"},
        "Subsuperscript"], "\[Rule]", 
       "51753608405761693321524778188733688877"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "0"},
        "Subsuperscript"], "\[Rule]", 
       "813259920087485101404194008610588877720"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "0"},
        "Subsuperscript"], "\[Rule]", 
       "12814327019655763265155876009432411495758"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "0"},
        "Subsuperscript"], "\[Rule]", 
       "202430185342675374165544165602590770118148"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "0"},
        "Subsuperscript"], "\[Rule]", 
       "3205592331334695390299254324652439270732753"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "0"},
        "Subsuperscript"], "\[Rule]", 
       "50879168467359008418908418647257848769060728"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "0"},
        "Subsuperscript"], "\[Rule]", 
       "809318993435170325292434835935199513562191594"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "0"},
        "Subsuperscript"], "\[Rule]", 
       "12900321891409931774691983392458390795309941208"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "0"},
        "Subsuperscript"], "\[Rule]", 
       "206034010126048559749399161596127075845706773232"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "0"},
        "Subsuperscript"], "\[Rule]", 
       "3296813506184659873645354118698125523652266509444"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "0"},
        "Subsuperscript"], "\[Rule]", 
       "52848087794685855094487425138108371669314572933857"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "0"},
        "Subsuperscript"], "\[Rule]", 
       "848610660657078750375630091585938926349686928778116"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "0"},
        "Subsuperscript"], "\[Rule]", 
       "13648948388026740001463460213092416350362515561859829"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "0"},
        "Subsuperscript"], "\[Rule]", 
       "219872399327397341039647807586558420483821840018480692"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "1"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "1"},
        "Subsuperscript"], "\[Rule]", "21"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "1"},
        "Subsuperscript"], "\[Rule]", "252"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "1"},
        "Subsuperscript"], "\[Rule]", "3909"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "1"},
        "Subsuperscript"], "\[Rule]", "54780"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "1"},
        "Subsuperscript"], "\[Rule]", "799427"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "1"},
        "Subsuperscript"], "\[Rule]", "12029976"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "1"},
        "Subsuperscript"], "\[Rule]", "183856566"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "1"},
        "Subsuperscript"], "\[Rule]", "2849013696"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "1"},
        "Subsuperscript"], "\[Rule]", "44651082186"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "1"},
        "Subsuperscript"], "\[Rule]", "706137679380"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "1"},
        "Subsuperscript"], "\[Rule]", "11252074225511"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "1"},
        "Subsuperscript"], "\[Rule]", "180449529859008"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "1"},
        "Subsuperscript"], "\[Rule]", "2909722672893741"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "1"},
        "Subsuperscript"], "\[Rule]", "47141157827832400"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "1"},
        "Subsuperscript"], "\[Rule]", "766904865800287548"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "1"},
        "Subsuperscript"], "\[Rule]", "12521635287336792756"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "1"},
        "Subsuperscript"], "\[Rule]", "205107228282047470478"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "1"},
        "Subsuperscript"], "\[Rule]", "3369393133463248527384"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "1"},
        "Subsuperscript"], "\[Rule]", "55494040156594218914088"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "1"},
        "Subsuperscript"], "\[Rule]", "916128577480201053389904"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "1"},
        "Subsuperscript"], "\[Rule]", "15156133374342596775368739"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "1"},
        "Subsuperscript"], "\[Rule]", "251224002268708667734335744"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "1"},
        "Subsuperscript"], "\[Rule]", "4171609623887896240790256290"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "1"},
        "Subsuperscript"], "\[Rule]", "69383102641641731181683208084"}], ",", 
      RowBox[{
       TemplateBox[{"n", "26", "1"},
        "Subsuperscript"], "\[Rule]", "1155729706665966530085741462642"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "1"},
        "Subsuperscript"], "\[Rule]", "19278023404266949455797013802740"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "28", "1"},
        "Subsuperscript"], "\[Rule]", "321979966257897772488395555253297"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "29", "1"},
        "Subsuperscript"], "\[Rule]", "5384139775895756667699559189834956"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "30", "1"},
        "Subsuperscript"], "\[Rule]", "90134255755363916643943406772658062"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "31", "1"},
        "Subsuperscript"], "\[Rule]", 
       "1510490082988177882470510732330778728"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "1"},
        "Subsuperscript"], "\[Rule]", 
       "25337963016402395785677239498771978760"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "1"},
        "Subsuperscript"], "\[Rule]", 
       "425427276861961270933511937753058178624"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "1"},
        "Subsuperscript"], "\[Rule]", 
       "7149161230220518289318538268717810144485"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "1"},
        "Subsuperscript"], "\[Rule]", 
       "120237333597149741660681261614040888875740"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "1"},
        "Subsuperscript"], "\[Rule]", 
       "2023756449644802304952543617207894964032046"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "1"},
        "Subsuperscript"], "\[Rule]", 
       "34087379662267664645226911549639604315003540"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "1"},
        "Subsuperscript"], "\[Rule]", 
       "574551151769278881961649536659444819615341199"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "1"},
        "Subsuperscript"], "\[Rule]", 
       "9690541301964730132052606980333865619236426724"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "1"},
        "Subsuperscript"], "\[Rule]", 
       "163545027012017276291101520636430581171600309076"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "1"},
        "Subsuperscript"], "\[Rule]", 
       "2761743773026991704202790743569907146302968478444"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "1"},
        "Subsuperscript"], "\[Rule]", 
       "46663131069256799689474892596611326205429498348556"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "1"},
        "Subsuperscript"], "\[Rule]", 
       "788855398022511472215321551405496856721697350134956"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "1"},
        "Subsuperscript"], "\[Rule]", 
       "13342687768123782626878703969827927794384625174254975"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "1"},
        "Subsuperscript"], "\[Rule]", 
       "225788447839420731970752348850902433327579264945873072"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "1"},
        "Subsuperscript"], "\[Rule]", 
       "3822639245745592147269672259622242123180342808699914581"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "1"},
        "Subsuperscript"], "\[Rule]", 
       "64746967859863581519646795966663252637993538250008734928"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "2"},
        "Subsuperscript"], "\[Rule]", "1764"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "2"},
        "Subsuperscript"], "\[Rule]", "74742"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "2"},
        "Subsuperscript"], "\[Rule]", "2321712"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "2"},
        "Subsuperscript"], "\[Rule]", "62658648"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "2"},
        "Subsuperscript"], "\[Rule]", "1546292340"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "2"},
        "Subsuperscript"], "\[Rule]", "35915621409"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "2"},
        "Subsuperscript"], "\[Rule]", "798821464500"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "2"},
        "Subsuperscript"], "\[Rule]", "17196367996830"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "2"},
        "Subsuperscript"], "\[Rule]", "360898410897432"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "2"},
        "Subsuperscript"], "\[Rule]", "7421796553634874"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "2"},
        "Subsuperscript"], "\[Rule]", "150114768226834008"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "2"},
        "Subsuperscript"], "\[Rule]", "2994622400698047045"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "2"},
        "Subsuperscript"], "\[Rule]", "59047289209176823980"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "2"},
        "Subsuperscript"], "\[Rule]", "1152741374003802882378"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "2"},
        "Subsuperscript"], "\[Rule]", "22311329743590735349188"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "2"},
        "Subsuperscript"], "\[Rule]", "428605520585255882756136"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "2"},
        "Subsuperscript"], "\[Rule]", "8179395892258926316396956"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "2"},
        "Subsuperscript"], "\[Rule]", "155182384614367266565368348"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "2"},
        "Subsuperscript"], "\[Rule]", "2928841633179870279687116280"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "2"},
        "Subsuperscript"], "\[Rule]", "55019240216539497149809779225"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "2"},
        "Subsuperscript"], "\[Rule]", "1029195356120476771217375320524"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "2"},
        "Subsuperscript"], "\[Rule]", "19178620211946610365956128910178"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "2"},
        "Subsuperscript"], "\[Rule]", "356141254574940111155784082964724"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "28", "2"},
        "Subsuperscript"], "\[Rule]", "6592388018061128261332360736147859"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "29", "2"},
        "Subsuperscript"], "\[Rule]", 
       "121672686594663340550544972406491288"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "2"},
        "Subsuperscript"], "\[Rule]", 
       "2239619278300827096970155685118578968"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "2"},
        "Subsuperscript"], "\[Rule]", 
       "41122126308100394536810253284847089248"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "2"},
        "Subsuperscript"], "\[Rule]", 
       "753315560058059300771854290535333928175"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "2"},
        "Subsuperscript"], "\[Rule]", 
       "13770498653110800825844887503466631420992"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "2"},
        "Subsuperscript"], "\[Rule]", 
       "251222090170074176236548617710341898163265"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "2"},
        "Subsuperscript"], "\[Rule]", 
       "4574663609789926043475842601863138624521320"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "2"},
        "Subsuperscript"], "\[Rule]", 
       "83158360442662461960244099024615369212378117"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "2"},
        "Subsuperscript"], "\[Rule]", 
       "1509195397881723607864290933505353008493646848"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "2"},
        "Subsuperscript"], "\[Rule]", 
       "27347708676492123836128869104900046566433119115"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "2"},
        "Subsuperscript"], "\[Rule]", 
       "494847841558181356987326923990535575666532893412"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "2"},
        "Subsuperscript"], "\[Rule]", 
       "8941979562477527268162113409249323213516706334917"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "2"},
        "Subsuperscript"], "\[Rule]", 
       "161376367252411364963912993261713066832931612077196"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "2"},
        "Subsuperscript"], "\[Rule]", 
       "2908846564531905900701511906804544185633163641790806"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "2"},
        "Subsuperscript"], "\[Rule]", 
       "52372616348275413835615992527365826423099653083675192"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "2"},
        "Subsuperscript"], "\[Rule]", 
       "941924557658445978504180650745026346701072428378866906"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "2"},
        "Subsuperscript"], "\[Rule]", 
       "16923112657108076460224185548438012007639772063791422312"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "2"},
        "Subsuperscript"], "\[Rule]", 
       "303751746925658249171817835180207590568040912951623388904"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "2"},
        "Subsuperscript"], "\[Rule]", 
       "5446936248338710306276421663181781856295656299617254447760"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "3"},
        "Subsuperscript"], "\[Rule]", "6048"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "3"},
        "Subsuperscript"], "\[Rule]", "1409391"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "3"},
        "Subsuperscript"], "\[Rule]", "99423948"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "3"},
        "Subsuperscript"], "\[Rule]", "4750281117"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "3"},
        "Subsuperscript"], "\[Rule]", "183683944260"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "3"},
        "Subsuperscript"], "\[Rule]", "6203747559594"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "3"},
        "Subsuperscript"], "\[Rule]", "190511304105852"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "3"},
        "Subsuperscript"], "\[Rule]", "5449679369889894"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "3"},
        "Subsuperscript"], "\[Rule]", "147527713689350088"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "3"},
        "Subsuperscript"], "\[Rule]", "3821127379283489040"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "3"},
        "Subsuperscript"], "\[Rule]", "95449742053308379728"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "3"},
        "Subsuperscript"], "\[Rule]", "2313175959726639514290"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "3"},
        "Subsuperscript"], "\[Rule]", "54636609739686760298304"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "3"},
        "Subsuperscript"], "\[Rule]", "1262312642547116179670610"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "3"},
        "Subsuperscript"], "\[Rule]", "28609804908474441605020404"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "3"},
        "Subsuperscript"], "\[Rule]", "637604648255811862946098296"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "3"},
        "Subsuperscript"], "\[Rule]", "13999812708485958064148096208"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "3"},
        "Subsuperscript"], "\[Rule]", "303342863778473388530685540747"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "3"},
        "Subsuperscript"], "\[Rule]", "6495055252751422443873257141976"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "3"},
        "Subsuperscript"], "\[Rule]", "137587181308752112643403579066021"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "3"},
        "Subsuperscript"], "\[Rule]", "2886397560691395047807697111026136"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "28", "3"},
        "Subsuperscript"], "\[Rule]", "60019956812264164741351769494450464"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "29", "3"},
        "Subsuperscript"], "\[Rule]", 
       "1238015994788065882294215280301627556"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "3"},
        "Subsuperscript"], "\[Rule]", 
       "25347606875092338292636445293848283191"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "3"},
        "Subsuperscript"], "\[Rule]", 
       "515445422753673168737771869643384850024"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "3"},
        "Subsuperscript"], "\[Rule]", 
       "10415720409635274671844515412488674050534"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "3"},
        "Subsuperscript"], "\[Rule]", 
       "209246385274196116519677015414199753456248"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "3"},
        "Subsuperscript"], "\[Rule]", 
       "4180887605447727869671974811440777878244072"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "3"},
        "Subsuperscript"], "\[Rule]", 
       "83115568149533853866234407827583811552073276"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "3"},
        "Subsuperscript"], "\[Rule]", 
       "1644542665282381518497855412534415665008924934"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "3"},
        "Subsuperscript"], "\[Rule]", 
       "32395776753644648315215927776827376344846273196"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "3"},
        "Subsuperscript"], "\[Rule]", 
       "635523385197318724711740628447134862575411440388"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "3"},
        "Subsuperscript"], "\[Rule]", 
       "12418902564584903619150024010931125457444089268004"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "3"},
        "Subsuperscript"], "\[Rule]", 
       "241792383695248073056705222566812174746810673598918"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "3"},
        "Subsuperscript"], "\[Rule]", 
       "4691378515269817335729212730209315333859376511358000"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "3"},
        "Subsuperscript"], "\[Rule]", 
       "90727730336168272725802190738304963203029075661532279"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "3"},
        "Subsuperscript"], "\[Rule]", 
       "1749193653585905868762640899104732205305257409108326848"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "3"},
        "Subsuperscript"], "\[Rule]", 
       "33625176920199256565472126051272708000187700678336981014"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "3"},
        "Subsuperscript"], "\[Rule]", 
       "644592546166673644775288693294090223239987777654039998656"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "3"},
        "Subsuperscript"], "\[Rule]", 
       "12324244902741029759349169465565523763099034922144048527544"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "3"},
        "Subsuperscript"], "\[Rule]", 
       "235042089366378026723411368193643394390736784523732150093896"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "4"},
        "Subsuperscript"], "\[Rule]", "609"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "4"},
        "Subsuperscript"], "\[Rule]", "590728"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "4"},
        "Subsuperscript"], "\[Rule]", "111170412"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "4"},
        "Subsuperscript"], "\[Rule]", "10444072368"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "4"},
        "Subsuperscript"], "\[Rule]", "677366032962"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "4"},
        "Subsuperscript"], "\[Rule]", "34863672200724"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "4"},
        "Subsuperscript"], "\[Rule]", "1529796032277798"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "4"},
        "Subsuperscript"], "\[Rule]", "59686649776267320"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "4"},
        "Subsuperscript"], "\[Rule]", "2127334668573267960"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "4"},
        "Subsuperscript"], "\[Rule]", "70555273286216739672"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "4"},
        "Subsuperscript"], "\[Rule]", "2206499957750297159541"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "4"},
        "Subsuperscript"], "\[Rule]", "65709412397345468074608"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "4"},
        "Subsuperscript"], "\[Rule]", "1877433200308178815681836"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "4"},
        "Subsuperscript"], "\[Rule]", "51769063624912686869964312"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "4"},
        "Subsuperscript"], "\[Rule]", "1384158401788293640828959987"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "4"},
        "Subsuperscript"], "\[Rule]", "36022005454281128000596828620"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "4"},
        "Subsuperscript"], "\[Rule]", "915337454550989792472768976530"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "4"},
        "Subsuperscript"], "\[Rule]", "22770036371570836762287341974044"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "4"},
        "Subsuperscript"], "\[Rule]", "555743663826374292698790549441054"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "4"},
        "Subsuperscript"], "\[Rule]", "13333062012114665480106810041978496"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "4"},
        "Subsuperscript"], "\[Rule]", 
       "314941934096630955973341693461602191"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "4"},
        "Subsuperscript"], "\[Rule]", 
       "7334698542589089944726025991807543164"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "4"},
        "Subsuperscript"], "\[Rule]", 
       "168621507654586271109570338364908607570"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "4"},
        "Subsuperscript"], "\[Rule]", 
       "3830761016726097120610876322886672114960"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "4"},
        "Subsuperscript"], "\[Rule]", 
       "86080768578946006948876269997083898171932"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "4"},
        "Subsuperscript"], "\[Rule]", 
       "1914861203656778131824597063328531360364364"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "4"},
        "Subsuperscript"], "\[Rule]", 
       "42198790020998451995565426484117916536490103"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "4"},
        "Subsuperscript"], "\[Rule]", 
       "921895386700817153062525607948698443015866580"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "4"},
        "Subsuperscript"], "\[Rule]", 
       "19977459489624984098422082580444228232247141034"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "4"},
        "Subsuperscript"], "\[Rule]", 
       "429643631158381753703054671146993102230675003556"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "4"},
        "Subsuperscript"], "\[Rule]", 
       "9174793313127496213777381457668164871472941969077"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "4"},
        "Subsuperscript"], "\[Rule]", 
       "194623282407142389297275750005648812736678593328404"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "4"},
        "Subsuperscript"], "\[Rule]", 
       "4102773497289626675301845217398329170386206362120825"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "4"},
        "Subsuperscript"], "\[Rule]", 
       "85981107830264093470802406451662047813284961609944128"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "4"},
        "Subsuperscript"], "\[Rule]", 
       "1791910615307733916228920984198171493324444648544589321"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "4"},
        "Subsuperscript"], "\[Rule]", 
       "37149293891959987234240292795238388572580674313311730704"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "4"},
        "Subsuperscript"], "\[Rule]", 
       "766351700114550779169616776380512753469194389003716982822"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "4"},
        "Subsuperscript"], "\[Rule]", 
       "15734823870781837357181601227002725150458965755618468903572"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "4"},
        "Subsuperscript"], "\[Rule]", 
       "321629672468431278682673675991186044426611108159696296159540"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "4"},
        "Subsuperscript"], "\[Rule]", 
       "6546471942516997302884305221731020044622042089202354989850308"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "5"},
        "Subsuperscript"], "\[Rule]", "35649"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "5"},
        "Subsuperscript"], "\[Rule]", "85547916"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "5"},
        "Subsuperscript"], "\[Rule]", "18534294279"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "5"},
        "Subsuperscript"], "\[Rule]", "2098119061944"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "5"},
        "Subsuperscript"], "\[Rule]", "166399998654636"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "5"},
        "Subsuperscript"], "\[Rule]", "10450906212081840"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "5"},
        "Subsuperscript"], "\[Rule]", "555198061714577424"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "5"},
        "Subsuperscript"], "\[Rule]", "25976067372741777228"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "5"},
        "Subsuperscript"], "\[Rule]", "1099493387576181820440"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "5"},
        "Subsuperscript"], "\[Rule]", "42905435906555753151312"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "5"},
        "Subsuperscript"], "\[Rule]", "1565146073861979144672807"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "5"},
        "Subsuperscript"], "\[Rule]", "53936852215145861516670480"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "5"},
        "Subsuperscript"], "\[Rule]", "1770338375648032511374231743"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "5"},
        "Subsuperscript"], "\[Rule]", "55704423827320814238010656300"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "5"},
        "Subsuperscript"], "\[Rule]", "1689154703944906110727253403084"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "25", "5"},
        "Subsuperscript"], "\[Rule]", "49575956235114175136824404493224"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "5"},
        "Subsuperscript"], "\[Rule]", "1413368298220326616950507395408961"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "5"},
        "Subsuperscript"], "\[Rule]", "39258664886778490698732821547979296"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "5"},
        "Subsuperscript"], "\[Rule]", 
       "1065192141846875747083237544692526757"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "5"},
        "Subsuperscript"], "\[Rule]", 
       "28293707815445132335258126886442295800"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "5"},
        "Subsuperscript"], "\[Rule]", 
       "737137609863662557099668117728336148789"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "5"},
        "Subsuperscript"], "\[Rule]", 
       "18867926367028674783074913327263629970028"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "5"},
        "Subsuperscript"], "\[Rule]", 
       "475168318421201810015846077682375955317109"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "5"},
        "Subsuperscript"], "\[Rule]", 
       "11788927106338083388323717318327767913117876"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "5"},
        "Subsuperscript"], "\[Rule]", 
       "288467512075767553662680231568373181013796629"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "5"},
        "Subsuperscript"], "\[Rule]", 
       "6968728894864269097933755301742595738969223836"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "5"},
        "Subsuperscript"], "\[Rule]", 
       "166355079638267865236525668463605701672822667389"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "5"},
        "Subsuperscript"], "\[Rule]", 
       "3927318813327052168396038906216158367310412796480"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "5"},
        "Subsuperscript"], "\[Rule]", 
       "91759462497733417790057699236273357036160733448236"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "5"},
        "Subsuperscript"], "\[Rule]", 
       "2123180422409928058045228329680431867383561934676604"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "5"},
        "Subsuperscript"], "\[Rule]", 
       "48681557898070630876164559702571250554339512736364003"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "5"},
        "Subsuperscript"], "\[Rule]", 
       "1106675777153746543748741784176089546946344528339398288"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "5"},
        "Subsuperscript"], "\[Rule]", 
       "24955767196030380626556897478948693185694399156045917096"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "5"},
        "Subsuperscript"], "\[Rule]", 
       "558488141304054106111262434487415791927664102397667077008"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "5"},
        "Subsuperscript"], "\[Rule]", 
       "12408838694968209335140715671474136598377412623219326272141"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "5"},
        "Subsuperscript"], "\[Rule]", 
       "273835393689424667936924485971919000445986653042404140533876"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "5"},
        "Subsuperscript"], "\[Rule]", 
       "6004037030614390896214108692031618376466110288654016700453416"}], ",", 
      RowBox[{
       TemplateBox[{"n", "47", "5"},
        "Subsuperscript"], "\[Rule]", 
       "130838290758594447433878667547953762330405195743164886985239636"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "6"},
        "Subsuperscript"], "\[Rule]", "189"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "6"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "2844"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "6"},
        "Subsuperscript"], "\[Rule]", "54582342"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "6"},
        "Subsuperscript"], "\[Rule]", "30574646352"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "6"},
        "Subsuperscript"], "\[Rule]", "6118201061109"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "6"},
        "Subsuperscript"], "\[Rule]", "745857469998888"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "6"},
        "Subsuperscript"], "\[Rule]", "66644726190601284"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "6"},
        "Subsuperscript"], "\[Rule]", "4788136603728615780"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "6"},
        "Subsuperscript"], "\[Rule]", "292144244544201285729"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "6"},
        "Subsuperscript"], "\[Rule]", "15685226162806061936880"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "6"},
        "Subsuperscript"], "\[Rule]", "759533475166461311897376"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "6"},
        "Subsuperscript"], "\[Rule]", "33770534816906268778290480"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "6"},
        "Subsuperscript"], "\[Rule]", "1397374414829193193150994595"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "6"},
        "Subsuperscript"], "\[Rule]", "54374811140849349170486076732"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "6"},
        "Subsuperscript"], "\[Rule]", "2006207642304247136586701044419"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "25", "6"},
        "Subsuperscript"], "\[Rule]", "70654078810211814871788635388828"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "6"},
        "Subsuperscript"], "\[Rule]", "2388087486065153883901674921896115"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "6"},
        "Subsuperscript"], "\[Rule]", "77818386814355449087378428321875556"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "6"},
        "Subsuperscript"], "\[Rule]", 
       "2454068823206045682080982179224851696"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "6"},
        "Subsuperscript"], "\[Rule]", 
       "75139428057747201618739547301663550524"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "6"},
        "Subsuperscript"], "\[Rule]", 
       "2239901086558241370841638154140384056652"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "6"},
        "Subsuperscript"], "\[Rule]", 
       "65164183567804076262232799826214526818440"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "6"},
        "Subsuperscript"], "\[Rule]", 
       "1854012226538520111753854578840020818812812"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "6"},
        "Subsuperscript"], "\[Rule]", 
       "51681104300875569437080669092424573784591484"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "6"},
        "Subsuperscript"], "\[Rule]", 
       "1413722971441860234643854575087874462482041872"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "6"},
        "Subsuperscript"], "\[Rule]", 
       "38003907082119224480211534195536145462759819444"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "6"},
        "Subsuperscript"], "\[Rule]", 
       "1005249207504919019468560667614758404847519776559"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "6"},
        "Subsuperscript"], "\[Rule]", 
       "26193451073070281613720012268445961598250492409096"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "6"},
        "Subsuperscript"], "\[Rule]", 
       "673018347975952283706883439278510340239265694209217"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "6"},
        "Subsuperscript"], "\[Rule]", 
       "17067677770487387764326798920095094873769488055102168"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "6"},
        "Subsuperscript"], "\[Rule]", 
       "427558443402550687895607336434370184456883997934630215"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "6"},
        "Subsuperscript"], "\[Rule]", 
       "10588074041984498804448186533012207751724031276638874988"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "6"},
        "Subsuperscript"], "\[Rule]", 
       "259380022693772605104609717501735787528335479280262787526"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "6"},
        "Subsuperscript"], "\[Rule]", 
       "6289642138138417757182962431232754242635720929061686895748"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "6"},
        "Subsuperscript"], "\[Rule]", 
       "151054636958240450775637408434537662353450152310097755927437"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "6"},
        "Subsuperscript"], "\[Rule]", 
       "3594920951073943293152011490762600973849235355309755795503720"}], ",", 
      RowBox[{
       TemplateBox[{"n", "46", "6"},
        "Subsuperscript"], "\[Rule]", 
       "84820729560656717881136881708565895371538089317664284856266089"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "47", "6"},
        "Subsuperscript"], "\[Rule]", 
       "1985024728057055173461117894581172222187295930946627739590615996"}]}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "7"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "13578"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "7"},
        "Subsuperscript"], "\[Rule]", "34548876"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "7"},
        "Subsuperscript"], "\[Rule]", "52393703445"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "7"},
        "Subsuperscript"], "\[Rule]", "18215392085052"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "7"},
        "Subsuperscript"], "\[Rule]", "3360649526440095"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "7"},
        "Subsuperscript"], "\[Rule]", "421615028305402260"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "7"},
        "Subsuperscript"], "\[Rule]", "40508686513504838691"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "7"},
        "Subsuperscript"], "\[Rule]", "3192274280186610661512"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "7"},
        "Subsuperscript"], "\[Rule]", "215599886695022742543669"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "7"},
        "Subsuperscript"], "\[Rule]", "12861366891413198978291064"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "7"},
        "Subsuperscript"], "\[Rule]", "692563593436783061949679911"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "7"},
        "Subsuperscript"], "\[Rule]", "34216566792221977755197113956"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "7"},
        "Subsuperscript"], "\[Rule]", "1570609725422111152737827301252"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "25", "7"},
        "Subsuperscript"], "\[Rule]", "67648480122868652225994835480380"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "7"},
        "Subsuperscript"], "\[Rule]", "2755936564397764818663836439442179"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "7"},
        "Subsuperscript"], "\[Rule]", 
       "106889670181601556318630844206689192"}], ",", 
      RowBox[{
       TemplateBox[{"n", "28", "7"},
        "Subsuperscript"], "\[Rule]", 
       "3968341289529096615781703959812874416"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "7"},
        "Subsuperscript"], "\[Rule]", 
       "141665389033651468791646323309401502300"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "7"},
        "Subsuperscript"], "\[Rule]", 
       "4881753522346402727353923476781085623756"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "7"},
        "Subsuperscript"], "\[Rule]", 
       "162922399753680775188563937035657614135416"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "7"},
        "Subsuperscript"], "\[Rule]", 
       "5281026917920715420093179740945101430724743"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "7"},
        "Subsuperscript"], "\[Rule]", 
       "166673754755498339230059069349552544413768476"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "7"},
        "Subsuperscript"], "\[Rule]", 
       "5133008228083727670870056496578057364836945454"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "7"},
        "Subsuperscript"], "\[Rule]", 
       "154548532912812714037093518572614810216023050184"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "7"},
        "Subsuperscript"], "\[Rule]", 
       "4557044641103085678855244264084201380964602653940"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "7"},
        "Subsuperscript"], "\[Rule]", 
       "131790327469662357350298386942226450249869185758480"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "7"},
        "Subsuperscript"], "\[Rule]", 
       "3743283243878559715846981801562735579740408589653860"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "7"},
        "Subsuperscript"], "\[Rule]", 
       "104548540559408091730076632917830823569231504372364612"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "7"},
        "Subsuperscript"], "\[Rule]", 
       "2874449950265718494873935342114262264452004741998095369"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "7"},
        "Subsuperscript"], "\[Rule]", 
       "77874121222361392485310057200043140089802467619680395560"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "7"},
        "Subsuperscript"], "\[Rule]", 
       "2080768305291309070968853494772312673253782592874561834752"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "7"},
        "Subsuperscript"], "\[Rule]", 
       "54878485457374693832492028323021568825212604253120812532968"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "7"},
        "Subsuperscript"], "\[Rule]", 
       "1429727307360629867723501034995227538354803745457986721443610"}], ",", 
      RowBox[{
       TemplateBox[{"n", "45", "7"},
        "Subsuperscript"], "\[Rule]", 
       "36819218462020897156031231545511732380224607603910517545256908"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "46", "7"},
        "Subsuperscript"], "\[Rule]", 
       "937863029602241223940105651637501631343161900191985443309029227"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "47", "7"},
        "Subsuperscript"], "\[Rule]", 
       "23642820176373280563707874744678578333818164624089941963506226332"}]}]\
, "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "8"},
        "Subsuperscript"], "\[Rule]", "12"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "8"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "10944"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "8"},
        "Subsuperscript"], "\[Rule]", "20606400"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "8"},
        "Subsuperscript"], "\[Rule]", "99155139996"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "8"},
        "Subsuperscript"], "\[Rule]", "58348980183789"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "8"},
        "Subsuperscript"], "\[Rule]", "15935196164602572"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "8"},
        "Subsuperscript"], "\[Rule]", "2758271324963777787"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "8"},
        "Subsuperscript"], "\[Rule]", "349426965341890453032"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "8"},
        "Subsuperscript"], "\[Rule]", "35151281917748551966887"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "8"},
        "Subsuperscript"], "\[Rule]", "2956990812902810795351616"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "8"},
        "Subsuperscript"], "\[Rule]", "215473015102056728093716158"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "8"},
        "Subsuperscript"], "\[Rule]", "13949515630414023975418720392"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "8"},
        "Subsuperscript"], "\[Rule]", "817613650394021875933507358484"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "8"},
        "Subsuperscript"], "\[Rule]", "44021592293567876610753976256736"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "8"},
        "Subsuperscript"], "\[Rule]", "2202322646204662505216181481067139"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "8"},
        "Subsuperscript"], "\[Rule]", 
       "103320948133281156946801006812121380"}], ",", 
      RowBox[{
       TemplateBox[{"n", "28", "8"},
        "Subsuperscript"], "\[Rule]", 
       "4579875955231625502006462082595159091"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "8"},
        "Subsuperscript"], "\[Rule]", 
       "193012283905934247898625543392423837656"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "8"},
        "Subsuperscript"], "\[Rule]", 
       "7774194567647817980891477152546565981601"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "8"},
        "Subsuperscript"], "\[Rule]", 
       "300603476206459835510432307080486963159484"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "8"},
        "Subsuperscript"], "\[Rule]", 
       "11200898592968889207597063149196617799807072"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "8"},
        "Subsuperscript"], "\[Rule]", 
       "403514283439066675305442939022486983796790828"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "8"},
        "Subsuperscript"], "\[Rule]", 
       "14094631137522694215640493611060152488421304365"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "8"},
        "Subsuperscript"], "\[Rule]", 
       "478547254075189503098574983632094820012972025368"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "8"},
        "Subsuperscript"], "\[Rule]", 
       "15828168503194746970451614555488852784483123119891"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "8"},
        "Subsuperscript"], "\[Rule]", 
       "510999493864131003554221430955755170785835214192736"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "8"},
        "Subsuperscript"], "\[Rule]", 
       "16130600455786149070502869492789824044813616712635165"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "8"},
        "Subsuperscript"], "\[Rule]", 
       "498651884223391479362046257364252671819878797728201328"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "8"},
        "Subsuperscript"], "\[Rule]", 
       "15117122770364779176920919149672019343066506218129651697"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "8"},
        "Subsuperscript"], "\[Rule]", 
       "450001360963722325326947623738871458135417887019453193004"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "8"},
        "Subsuperscript"], "\[Rule]", 
       "13168242442824999362860103821370133552466965279929431349514"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "8"},
        "Subsuperscript"], "\[Rule]", 
       "379194341459455761476622163286570615475980720810491870539684"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "8"},
        "Subsuperscript"], "\[Rule]", 
       "10755400799925093246940299295552438135067865757485451883517348"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "45", "8"},
        "Subsuperscript"], "\[Rule]", 
       "300744238613543337580790980717588529429368710911272466793331308"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "46", "8"},
        "Subsuperscript"], "\[Rule]", 
       "8296937593778058243259998699534815155014146139672859349890432620"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "47", "8"},
        "Subsuperscript"], "\[Rule]", 
       "225997669701953612201077412100918983481298938980434142726600934768"}]}\
], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "9"},
        "Subsuperscript"], "\[Rule]", "585"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "9"},
        "Subsuperscript"], "\[Rule]", "19453764"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "9"},
        "Subsuperscript"], "\[Rule]", "221381920638"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "9"},
        "Subsuperscript"], "\[Rule]", "209538919878228"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "9"},
        "Subsuperscript"], "\[Rule]", "82239100740230895"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "9"},
        "Subsuperscript"], "\[Rule]", "19228772556752251572"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "9"},
        "Subsuperscript"], "\[Rule]", "3159692314819687461015"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "9"},
        "Subsuperscript"], "\[Rule]", "400420801496016622049400"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "9"},
        "Subsuperscript"], "\[Rule]", "41496690427887766979351601"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "9"},
        "Subsuperscript"], "\[Rule]", "3659454660447389109193376508"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "9"},
        "Subsuperscript"], "\[Rule]", "282550863034156559331846319914"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "9"},
        "Subsuperscript"], "\[Rule]", "19510481318664377713441048967952"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "9"},
        "Subsuperscript"], "\[Rule]", "1224637005993908209833336734546892"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "9"},
        "Subsuperscript"], "\[Rule]", "70776125862042300781730332037770896"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "9"},
        "Subsuperscript"], "\[Rule]", 
       "3805250710461509930651256725356839516"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "9"},
        "Subsuperscript"], "\[Rule]", 
       "191935727580546726618876817241746869768"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "9"},
        "Subsuperscript"], "\[Rule]", 
       "9146148934711432611872144457406346545059"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "9"},
        "Subsuperscript"], "\[Rule]", 
       "414168949915391593356047155449112881625956"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "9"},
        "Subsuperscript"], "\[Rule]", 
       "17911624910152397378465460090513675043781847"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "9"},
        "Subsuperscript"], "\[Rule]", 
       "742954544239460729318624203418465144565295920"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "9"},
        "Subsuperscript"], "\[Rule]", 
       "29665997286374061440727431672033878812707730582"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "9"},
        "Subsuperscript"], "\[Rule]", 
       "1143977397623628037200694101895725618631859191596"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "9"},
        "Subsuperscript"], "\[Rule]", 
       "42722609035975029051755888614229912097639477834744"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "9"},
        "Subsuperscript"], "\[Rule]", 
       "1549014596705611531321223800290343318465164840539520"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "9"},
        "Subsuperscript"], "\[Rule]", 
       "54646724962179589704568447501034610320539875965833152"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "9"},
        "Subsuperscript"], "\[Rule]", 
       "1879460119051597626686869709146064743258991588903824788"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "9"},
        "Subsuperscript"], "\[Rule]", 
       "63128100815526104500471621027622560538741973864810331728"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "9"},
        "Subsuperscript"], "\[Rule]", 
       "2074036165816151986094813770133929582379704936598726343420"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "9"},
        "Subsuperscript"], "\[Rule]", 
       "66746812580194456940762062407692194697254279053056179597626"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "9"},
        "Subsuperscript"], "\[Rule]", 
       "2106802102513129428889676942319404157826838821070646460007232"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "9"},
        "Subsuperscript"], "\[Rule]", 
       "65298520803100593461020407418533277270062571377617682789817932"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "45", "9"},
        "Subsuperscript"], "\[Rule]", 
       "1989444376719927577009810275689088952006639540473646851706004436"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "46", "9"},
        "Subsuperscript"], "\[Rule]", 
       "59639209574069986692450223771854406484478728628826184291167212582"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "47", "9"},
        "Subsuperscript"], "\[Rule]", 
       "1760723249976239419082738404285196443868505468918231553690708334280"}]\
}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "10"},
        "Subsuperscript"], "\[Rule]", "24840"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "10"},
        "Subsuperscript"], "\[Rule]", "54614700"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "10"},
        "Subsuperscript"], "\[Rule]", "607436912556"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "10"},
        "Subsuperscript"], "\[Rule]", "867161858493894"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "10"},
        "Subsuperscript"], "\[Rule]", "472968655069196880"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "10"},
        "Subsuperscript"], "\[Rule]", "145942943002288020387"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "10"},
        "Subsuperscript"], "\[Rule]", "30559908006207602166924"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "10"},
        "Subsuperscript"], "\[Rule]", "4810181836820364733038669"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "10"},
        "Subsuperscript"], "\[Rule]", "606983765326851350266049292"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "10"},
        "Subsuperscript"], "\[Rule]", "64145564135530412618834578777"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "10"},
        "Subsuperscript"], "\[Rule]", "5857298737317813761355657725712"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "10"},
        "Subsuperscript"], "\[Rule]", "473008200425256184011612382466217"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "10"},
        "Subsuperscript"], "\[Rule]", "34390298994378173659408576785550408"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "10"},
        "Subsuperscript"], "\[Rule]", 
       "2282996269366424260087218227265776580"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "10"},
        "Subsuperscript"], "\[Rule]", 
       "139953316627730742652347840782591983476"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "10"},
        "Subsuperscript"], "\[Rule]", 
       "7996152366196026091530013022341622965236"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "10"},
        "Subsuperscript"], "\[Rule]", 
       "429067594374322386081961809428823125608788"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "10"},
        "Subsuperscript"], "\[Rule]", 
       "21762621738309721108207234502940109451012643"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "10"},
        "Subsuperscript"], "\[Rule]", 
       "1049082579003955852759676041921500302527930424"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "10"},
        "Subsuperscript"], "\[Rule]", 
       "48289671085540108936706171938430349997689802572"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "10"},
        "Subsuperscript"], "\[Rule]", 
       "2131092331750037858548373515066665015471858721020"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "10"},
        "Subsuperscript"], "\[Rule]", 
       "90486565897179386402616158626541391667551070527649"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "10"},
        "Subsuperscript"], "\[Rule]", 
       "3708015028570754263139647351961997927967623641517096"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "10"},
        "Subsuperscript"], "\[Rule]", 
       "147047580899136699313775892593274682211137499262116124"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "10"},
        "Subsuperscript"], "\[Rule]", 
       "5656958191289469609780579860278843840585559091843692220"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "10"},
        "Subsuperscript"], "\[Rule]", 
       "211569181971007760253790861977102807945057208041104002884"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "10"},
        "Subsuperscript"], "\[Rule]", 
       "7707332333380758056214020545696758687980507806825155088944"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "10"},
        "Subsuperscript"], "\[Rule]", 
       "273962743917327552432794389345978835922757716742618698384197"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "10"},
        "Subsuperscript"], "\[Rule]", 
       "9516887361771851594734384685850195725492122625300363267774412"}], ",", 
      RowBox[{
       TemplateBox[{"n", "44", "10"},
        "Subsuperscript"], "\[Rule]", 
       "323542027342829833223282218448736196594482894207417401192957079"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "45", "10"},
        "Subsuperscript"], "\[Rule]", 
       "10778520370229017382204413778082238362220264184474062377657472452"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "46", "10"},
        "Subsuperscript"], "\[Rule]", 
       "352282632834143481685501455314416534289621593829518443121607871954"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "47", "10"},
        "Subsuperscript"], "\[Rule]", 
       "11308221023948431231051575078016236791789391099731927546920712613960"}\
]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", "1", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "2", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "3", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "4", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "5", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "6", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "7", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "8", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "9", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "10", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "11", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "12", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "13", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "14", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "15", "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", "16", "11"},
        "Subsuperscript"], "\[Rule]", "585"}], ",", 
      RowBox[{
       TemplateBox[{"n", "17", "11"},
        "Subsuperscript"], "\[Rule]", "103914720"}], ",", 
      RowBox[{
       TemplateBox[{"n", "18", "11"},
        "Subsuperscript"], "\[Rule]", "2042690495325"}], ",", 
      RowBox[{
       TemplateBox[{"n", "19", "11"},
        "Subsuperscript"], "\[Rule]", "4198449734171712"}], ",", 
      RowBox[{
       TemplateBox[{"n", "20", "11"},
        "Subsuperscript"], "\[Rule]", "3078643370480377335"}], ",", 
      RowBox[{
       TemplateBox[{"n", "21", "11"},
        "Subsuperscript"], "\[Rule]", "1224136746375402792432"}], ",", 
      RowBox[{
       TemplateBox[{"n", "22", "11"},
        "Subsuperscript"], "\[Rule]", "320739808835683485479412"}], ",", 
      RowBox[{
       TemplateBox[{"n", "23", "11"},
        "Subsuperscript"], "\[Rule]", "61798070005274601128908656"}], ",", 
      RowBox[{
       TemplateBox[{"n", "24", "11"},
        "Subsuperscript"], "\[Rule]", "9382145243514639230834803968"}], ",", 
      RowBox[{
       TemplateBox[{"n", "25", "11"},
        "Subsuperscript"], "\[Rule]", "1176234041446968955567496030964"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "26", "11"},
        "Subsuperscript"], "\[Rule]", "125926963077887589625823074625127"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "27", "11"},
        "Subsuperscript"], "\[Rule]", "11803969571003631071261886845638104"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", "28", "11"},
        "Subsuperscript"], "\[Rule]", 
       "987550782391347374939182190287563375"}], ",", 
      RowBox[{
       TemplateBox[{"n", "29", "11"},
        "Subsuperscript"], "\[Rule]", 
       "74865443586792644279122846668403929036"}], ",", 
      RowBox[{
       TemplateBox[{"n", "30", "11"},
        "Subsuperscript"], "\[Rule]", 
       "5205663349407414626853598682765421740421"}], ",", 
      RowBox[{
       TemplateBox[{"n", "31", "11"},
        "Subsuperscript"], "\[Rule]", 
       "335323824897404728142179981024865740535160"}], ",", 
      RowBox[{
       TemplateBox[{"n", "32", "11"},
        "Subsuperscript"], "\[Rule]", 
       "20175894666632362980487164252476948101777032"}], ",", 
      RowBox[{
       TemplateBox[{"n", "33", "11"},
        "Subsuperscript"], "\[Rule]", 
       "1141813994376374183698414564609885770565243800"}], ",", 
      RowBox[{
       TemplateBox[{"n", "34", "11"},
        "Subsuperscript"], "\[Rule]", 
       "61138227159602573671887398502027607714274666253"}], ",", 
      RowBox[{
       TemplateBox[{"n", "35", "11"},
        "Subsuperscript"], "\[Rule]", 
       "3113017794452667760941802269301761762046523269332"}], ",", 
      RowBox[{
       TemplateBox[{"n", "36", "11"},
        "Subsuperscript"], "\[Rule]", 
       "151391459267781578003026925323731182165692689495774"}], ",", 
      RowBox[{
       TemplateBox[{"n", "37", "11"},
        "Subsuperscript"], "\[Rule]", 
       "7058747782203626157692535315712491435306528980087736"}], ",", 
      RowBox[{
       TemplateBox[{"n", "38", "11"},
        "Subsuperscript"], "\[Rule]", 
       "316601430585135567658740979952498393665817068144117821"}], ",", 
      RowBox[{
       TemplateBox[{"n", "39", "11"},
        "Subsuperscript"], "\[Rule]", 
       "13700580143936642985559088257587492454646243769019645416"}], ",", 
      RowBox[{
       TemplateBox[{"n", "40", "11"},
        "Subsuperscript"], "\[Rule]", 
       "573513522842745739683159649204188811752441614266123520853"}], ",", 
      RowBox[{
       TemplateBox[{"n", "41", "11"},
        "Subsuperscript"], "\[Rule]", 
       "23277793371990911228055736051946607607659483712160646077532"}], ",", 
      RowBox[{
       TemplateBox[{"n", "42", "11"},
        "Subsuperscript"], "\[Rule]", 
       "918000099993656238059025626428596240339254960407112159473203"}], ",", 
      RowBox[{
       TemplateBox[{"n", "43", "11"},
        "Subsuperscript"], "\[Rule]", 
       "35242334251033380597953415544360139877382887365152551373506012"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "44", "11"},
        "Subsuperscript"], "\[Rule]", 
       "1319309723436245640776953432569503816729688703534929315619302834"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "45", "11"},
        "Subsuperscript"], "\[Rule]", 
       "48234647476458764497635315565586589119967967365384399242739833448"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", "46", "11"},
        "Subsuperscript"], "\[Rule]", 
       "1724690674668164373704269217363855207467425824990375341061317083729"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", "47", "11"},
        "Subsuperscript"], "\[Rule]", 
       "60389191707578542279194698154145536103386863091824753873166154235700"}\
]}], "}"}]}], "\n", "}"}], ";"}]], "Code",
 CellChangeTimes->{{3.9530098016168165`*^9, 3.9530098262704782`*^9}, {
  3.953094820150235*^9, 3.9530948770216217`*^9}, {3.953095188074218*^9, 
  3.953095249013747*^9}, {3.953095371597849*^9, 3.953095406634495*^9}, {
  3.9531147578470926`*^9, 3.953114760701742*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"03abf08f-baa8-40b8-a377-fb8816e77d99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Torsion refined invariants for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[{
     "\[DoubleStruckCapitalW]\[DoubleStruckCapitalP]", "111223", "5"},
     "Subsuperscript"], "[", 
    RowBox[{"4", ",", "6"}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "78a5207d-ae14-4001-a64f-ca170c056165"],
 " with 63 nodes"
}], "Subsubsection",
 CellChangeTimes->{{3.9530098403207536`*^9, 
  3.9530098691375775`*^9}},ExpressionUUID->"0700984d-4e23-42bd-aa2b-\
b307d9ed150a"],

Cell["Torsion charge 0", "Text",
 CellChangeTimes->{{3.9530098793296356`*^9, 3.9530098819297867`*^9}, {
  3.9530102850913935`*^9, 
  3.953010287652079*^9}},ExpressionUUID->"a3ad4853-6f4b-42fe-ab91-\
fe973b52abe1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "4968"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "9289674"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "44627183136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "316892167738938"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "2789703751373878608"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "28134958395843520400736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "311646240373418958207954888"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "3697182172381082654538499873482"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "46219065744911106269002596274811664"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "602142123821851604020745305137648297996"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "8110956254618204200131904181817338024386728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "112307039915629737652087755838343562814664786904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1591405027562137479370629679853056557899202120147792"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "22998478540036615564308223794267782262305739590657265978"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "338047811117073836090709936701933225853297681614570648305440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5042706734714293443639454767631799295274665031910586422718362634"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "76203655299716587610093507120808907191694422742652057893462607326632"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1164845952209354117018352925590866906136517453091717291588858476435989\
876"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1798874819299426353044078760591960852983387836786088423414055160034799\
1760136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2803598158750983874245679748049324174318759615569715892175897106378332\
69880556356"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4405779131815639074524417271172349056107268045893494028383245142171727\
691411254920376"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "6975674090202211785352882797987997943226177354649515467464865158244218\
7877229349221441938"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1112027184305774709415508345545497423058059641845118737590257643301000\
082361480165307482813096"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1783844001635471533557576325295291286567961335344317305773183128910956\
7155974106992502767147741576"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2877982878255599478902119724411277165234575190001043174492506206967475\
30609022695538003512608801063536"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4667811007117589458972436942254298905919877715675351142415443361262685\
183962272543325320746584990758655932"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "7607784031806656166285633510252614643742997531024536837289525855037304\
1750124407800147688560603608457838073984"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1245569869513571993325815311504412024651164722506886708255974920734217\
562827555595228259037205314168397827581045330"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2047880074893385463396329895230569797791244688678570740556870127226927\
9372015347711271431058925054579390856439032894176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "3380205326974508884872113355284324245426902294938240388698915374913550\
63983079560649187352334734346017721020043059617140336"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5599789147325253897491737348264943773984878228363422789965432605167748\
618921793670821162354683497082408059763497830930687410504"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "9308697189176324621356749197137178991698044784398601476360778744414483\
5337533231467528954308018853832976921661467746074427038766026"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1552396871081882859436752016823876791246409534917111048178303556590542\
447625750483359466125004378626090383619626811110960484043515846584"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2596746154061972391323594071506830594935528798657442166047628162558966\
5512076558258372223962331069985500487206839029788952863474183113700954"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4356048202731831745310843376515467905558208533204798308897050579888565\
47968193677991821492092909381931631707851526927443270714405445192858415536"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "7326934950078798733454213140760117881174412281572809602866114972464856\
883322357066098162039437149679545193888297052167372843226844052123609562693140\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1235532798608010868804359620135035565609777723214129512848135402335014\
022786288409977806770297930592746642450780599088065278431842895268984976126294\
14568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2088475866986602936808951691890057245794872315629584492877682237527949\
466263960705707425672216337296634698297022700360726734539667181053200957994213\
233400194"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "3538290229815058899128864257380066676114989413671325861651941407695708\
088405320608048516004918494427189833792447876740420841316236530752386639995668\
7950904830112"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "6007530312039404358980380076327520556501742159284849415024036151445627\
755503864226624574712430624397553774440111794880374813256025716747487025052615\
38734777412219732"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1022093121541318044052866556777482520212278281075929974480918151853838\
888996546590505696486218601894640378443297929938090470279728469214829675509308\
6167955206573431981744"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1742343438373813226067168967496007543296682504953741457619543287398020\
486404886069460169062915446301299649695288003725130134631919863559592824429169\
44614148897861027392917246"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2975676734825611494997476240841914523988277795064780983072732044526879\
411161040243600881032584744051145736977573346300527368190639684549272876485324\
802072457498343319931046152488"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5091070128485233272495012569987484030412966643126041439922586347737724\
946334604628811755590444619323069255740823031811536034258721588635741395503419\
1964231173137368610501238057213018"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "8725070334025639601944016756412985438769974503579050916085428132594119\
448357773461057836938968570708727587525105070118266111728490565401527653272068\
84252619410442641445492768664399960840"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1497727506853571694194831157356238092132780521896643918396005368068292\
868303560203421459965996338400566963531280962917135140229962366826774595653296\
8413647308202971570440477568020419523734026"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2574958752913643154211976914360447876774539060131417341775589621399265\
253529184548655240153658000561235150643911924311661822148576994796182028059791\
85570340543537366396414220430626323402158318088"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "8"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "87110"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "1988858872"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "42243179822882"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "837382413457312496"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "15924461871881584311688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "295665327714977671674948272"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "5412981176445039943160437680320"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "98270397396129668259148417161184168"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1775003280931891509725291109931905004268"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "31962589272149054560812464479091021551770872"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "574513246562552688708758347622581757075041122568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "10316341790149718376861710959249444600819150420477448"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "185160860439609282446973112323346693361642585925785516702"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3322942036183965060777536045710667879732744220308342083828312"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "59641407015122248205849435213730858983595395230129878151641268892"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1070759820267615274984165551660619775847828543408360750470377005684272\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1923091276173555939471068854001454207794492467626109082367373416144155\
4076"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3455414873067886841646785864415083409513117609151745327650028091883197\
20186792"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6211705696815652113789155002452486833460805487344264396306829490501967\
199801270528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1117228988681192720420133370834125573426657673167913882719704045016728\
36082879680373616"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2010476981487716178261849710068490278093888259887304639869874610647522\
831565831924995429642"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3619785038274341020392808602010604187441817725784687071483994835774479\
2363301384603978749985304"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6520663361776614697372023885401883407340634399026044371129632410585123\
65244561097322369854558801436"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1175229920661680632777945986231243171454064268586156345802688196495009\
8227148990076047420867403029850232"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2119197610059005515835717621086381256260873077069951212658630683412052\
61970846628822969857608241925039121660"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3823246463606750409790884454622627856311367566647125354049365004759877\
507919537140511392371459215247343248274944"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6900801004521823280026821650958248091802499964782763773951587329736056\
3221812297522808104532989575610840779424991810"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1246140238197968521742231699524456957118425253378391793100320766922082\
787091093124437099911997010018080252038826170872880"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2251273369212490959017948610868552781807181095943957598526547303921211\
7768406224444949145423723903333696488847013403916791088"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4068900832961969238931153561854319050165876454734083347450298459885091\
99062150877147268062473855690641683075278525746446134518496"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "7357109861602712838556880492433564417586203010376465984460295775512673\
586571527297976981026385205366148018760549434025812983728516628"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1330798970318447901407115066917910902226061941829679442085834069172049\
70490943731302313455944597710598751479018075386993533515716026126936"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2408167614871903749778876396280505910353912571905913900315509798945790\
402151848606936446827416212940536490286495629077599735474254718120577350"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4359374142500957649854752111455162514936411697740391648989527323621861\
4329315932933625071184329705813929849792687417346226428939071903567158538248"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "7894399139659731600973014184418810945306287029012236125321241454092362\
410121610430288319919373726960665965972898387781339907222383147757617603896668\
60"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1430098829871903255530375113355141715539996785220710744507744134724034\
618935994876700150132508791648177192158353707796699573144000770601944959013047\
8997072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2591551197296265276391292611906798297884923536312834513781097986294270\
781597328447089167638618819350879883628324917952287081823712493300579280297905\
43930700698"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4697807856885953409691406473309113871754588211740570022231828858917740\
952893436173218255625209954868475060525772515351507897308311987311533465914835\
539992290238152"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "8518587185682265213795904591012116981280101025613017856958500994943903\
963524332965076730644015564487612580313115977573194745660285029902019572337919\
6998461557007319480"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1545155221635639633988658114861278605010352330674741788642743524399004\
167890819337226374848686925285638154700788910356745312001845747097474075007310\
377321399360216782080784"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2803524934328764070931586857161305612875967762579275747255961739510820\
563592237880489912758095645231949450374473702845900106669723846334103326747462\
6284757468964790921076567518"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "5088153917021868597322314880899600281493151597147015117749498367363323\
475139857744549635864423181867692195996897520585584926311646532239311832682294\
75403622145739279356626186029400"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "9237096685779597107883732747678343081794350375521355184019098684400780\
138147223617169407765597467786772437872008141511925126220341469579917177302247\
536225917865838542626758468920982974"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1677359956474356028510534909693200386874003213393198630720753885450922\
385556041340951848396286354169336385910768088818161536255951203525866000166524\
80335946996940345243157701351774684309176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3046694117701665585236280891677527732160112311483335515451890939499474\
841098663541602191142456575332536843728928334986330376698478540328345697695944\
454412098883315015266110402189034288407843414"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "5535280963315686300774248792208042264053215499070965409287127835909883\
249897634127213664285965553660877074663559533624037188225985834577739126858280\
0505878943767110024586738027198039481319664706496"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "2"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "12311104"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "1500688167410"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "88315126793702080"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "3651073534140119626324"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "123683496582390514093422672"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "3694343545753423615445903557708"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "101273901088577133953441914797660408"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2610001975719106139964820985048379174510"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "64221611535219326539947631467996229458728696"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1524621005104416523009838987899357820998131768406"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "35179166124022614580777919250169842651176443767806064"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "793205768607224674671910683230371841473599493972736275736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "17547323879984891751733649721687056078183093972994018704559064"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "382032784575076735335255866219721922634051061601194995695836426670"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "8205458490742350730556397643335096466920234548695692433187094960906144\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1742011148967834655685497162489016538482691871813580253077468232438036\
72006"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3661151413952742249129538908433947343115709644877063230470717567900141\
250955528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "7626995814690753147596140984709685749320557568494935399060908752995385\
0128369830248"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1576572190275508962563189760600658636844864520544505860990094452885512\
920471907864162208"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3236529938727452343700867355427405155367467211270256710332087236524810\
4446746438880751392664"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6603471192648972206958649106712913658601055759526832575238182837690293\
06477909421345782288709032"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1339878669150312925981464798498243035467317579577521914559365795098415\
5389581513718906621812057504680"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2705165758890752179798964656857645774296568598144213705978572742309822\
97031970620474382673030470211695648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "5437011048662174444332230569096111829331416027226381119488944768992336\
376855252596578404989322944409660351988"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1088280036613710320163738368771001135449790111159757273538757213302805\
10608593790929684923986132940956765623203056"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2170147537830300620450725714852773550130681188441975042239733671572962\
410838915851685938986583150880461232380754127288"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "4312622140128257323991707134748519412643274480657653376151945683748758\
5151244228026599635925776471746793952525835596838088"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "8543124086411371182487446392299187635996886796342778327756371877436752\
74787386298744664111968429382967776049253330883987924500"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1687412753437578684167339159732041046746497934548692074648443540005845\
6973949883933684839641018427625744429536725156949385582277376"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3323914567295469443711939964920646994843739237813518564027389848666265\
93317250557367735367386593069904204975124995858504039863914289202"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6531109246353744534875285975691626170968210153761775356278922179913600\
036310068629246100809546784930906416251933973259783296818352457045944"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1280290875281815870961405618046078525380065340108775320896275168107171\
67782738276004038024576711745813746755402112564931003576793264604131983488"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2504283497022441521414711966287893544920346669356450715210121298276559\
009577668463526106012782299843590583627035606571841902062392788950536684150784\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "4888475514530122300083296818299050148802107485766580898248493917306934\
140283173824300497620013681501044571424659214010801230498697459556072209148660\
8344"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "9524336263916270885699148042244380382974770808647016049793145754632890\
322970370594914591328233964952395983725956478905537738953394400890316532638801\
84136728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1852330399007290560854112932863262277021307690992623667459065323809878\
242750314380904297089900750910992045982549917850646598779326307465518120091764\
9973817362412"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3596427334813044129226269230050653658622250973939189326142108377326916\
486376114092649478365262617159015939642192758875591258983831467326697516417632\
35411588250547904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6971654949745676766555302174076589398069582172828506758302439747587287\
562954925140404017027947458349482350997743004037038293768871802767182991009006\
645218734584888999914"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1349433052512250691742858857315670891879424044111707769374104555981893\
603105163037319457751958524889866283663982451982076326870762491626180632591753\
49150315241920936170435568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2608276334967022719815839839197997252072596402402572116320805892258800\
603709596550510148511867169336609489741981958706546133815020499906238850930768\
395537636339551000782215124902"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "5034724936699159515146799876604437330779108324883011794748980117415541\
468897409487637207407168486785727223237258977204557214931948605539878978686723\
5153845586718384896657406819965560"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "9706179614708271363552072252102495165090788196243147654060625591974456\
014212916342540778433491904688716249638853212210117122717365264356222847633953\
73914486155322134334786269561674262086"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1868958091131396794432153120558900395381166546809309778667673467441463\
138078792152139064253889288707873873368378178038793405227686431995669788949711\
1698222951926045664643734972570661667481760"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3594641838706539682711016303571799609651517911870733878630876714080723\
971959118542494758706141582001459877633328698744269062777214745197612002677116\
60970251219784040666113465813664480906069574254"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6906225998855280371881517213408161728335423824436546432448923084297523\
799713076118226482228734380879064225938443262250278362770575216357321204156399\
963134740694108551100793665808836940102308738519600"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "3"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "20080"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "5310609048"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "3262260868246560"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "391257647196544031155"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "27608921679517589577614888"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "1451992249477648376001244617938"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "63154901386849877855687856359125032"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2404479755077336772803670402141829701777"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "82957266174348424207260178768417432268326176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2653345138722200491001968796683782037447911695648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "79925388572546345493475113106184307003789315981040520"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2293300108802556276251901427503240096202913492291494067995"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "63210928615049422188006674382931029583557512312281444480617192"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1684536779160633344372479221838658076802653096160351732993790591972"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4362262892880002437147132808605594122688983294627409263749276681275248\
0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1102105691480740849575670010778554334320235781511418572355028223107213\
204428"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2725317376390908801764505329913694444700842825944154912281335877503447\
6380072512"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "6613649776589523455036747336151609816164779724041808489527983005789202\
43760642233128"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1578507012992132422448552111447446958952961231167837479870532162380591\
1909058081018113864"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3712182918452640061873745113809081261860665349404564799864824750210004\
49665926206101029612735"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "8615152800026862745699162543419166746494234519939601138979305640799164\
434183611094117836056528728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1975702045603525540547444279913934377312259335568493790572934324189534\
05386988127097500490002729895492"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4482270971067260629548975412029804006264101550431766228812283116124630\
789084874514166439632959166127929216"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1006977839287366116870740034942106481953428962586583186483119671181710\
47605704776375162169285649449705762140953"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2242119411646266930834476526650104544981736191317825336333428382140502\
752875917466895343967995429875647152579295184"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4951541123311285166342762995279763148668045362688188393769968093722064\
4160687115087424043256726230104459107618690216060"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1085305130424199826714602728870972444536291588080500382702623526177889\
516119134993337148266261716588119884550216525792750520"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2362366043133580991787118256375050804137206284989808185027332513367277\
2581529908520636893222776077091044110312466213460222583453"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "5109193314727976711099060203824099465485484294110292711562726543134469\
67081077287934340561559968327992745710962500677099068682347848"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1098421639343159397584199873508747491370784010860394553342262207999315\
3560628488320885334209491483859381565608858716221199508284812008024"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2348434054993106067592790594382267076331035492484951298002649773876573\
11750074621677152927861814247267279073583931788354528715866202921469288"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4995086963629755231699692416605250534352105228711793651459409142930787\
919458399894648881551167578955806077492344990264176347144797827785527292629"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1057329150982132115299522299045222965810841412191464183839396492621929\
753911877889706216423352386854211387782476732023261247431021058624482593676871\
60"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2227989210802713732431745676876165284977026749370300979352668407411465\
541456954884385262731111996853467709900015146125875353300096482521867002621308\
720860"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4674905013246358068167826825482661121358218961193339738143407922958582\
909808419868504330180446026839153705034771583561611147453297817805538290262145\
9418945032"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "9770115697212128353703800785949151843010642300505927830353026006664625\
062463936074621827967908927771204702674633278144478115153432834336837850489641\
16390103346107"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2034204924449067873125619847355134803066570117012875810149499796878120\
446195198671062019394135874935687474519263685251250580639921623020435524817234\
9527312947052096128"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4220366760198256785575636103396615996640796020052359893275329436363812\
271489065660175834869832367955798892460752597702269453046687548415416042476786\
88194561891322355445796"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "8726720416341265851811804612416636656445836219055004255310318063911405\
876672720511922456328504238373655445699811223487530005578171070249190164421405\
932879656001932631739016832"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1798769179237531024592107370862294251293043917861154869956965073067485\
082316298770327417447895493052225583285942852956852664536731053356474698171737\
22378028867908517222565375245495"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3696539865797796600430051121352101389065056292638994618711078487169431\
227258474697565165652267118572947769091152084649279576360037613546353422401606\
432060740044451750063079249381211760"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "7574911396368965818119405966275688938040492438337073271725610319574749\
388289848544182316281086080932147444713774836932019379587720342468115325636420\
0616938646204965328243439535146204834164"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1548045187981433069352007252736845923874518627942723397636644705231048\
458504985116865244000323168994467439437364912456478459785075427028448883338189\
670765655986518687934914239771310546523197008"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3155519600578059489604728944443663546091029851724602505450611909072035\
263810384902145305077449932218204368199998701502341357945633426904646175843700\
3769551800665975590998610494262102149969304962803"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "6416416205623402895858055595508954619065530925311713414174958442843355\
740146623451319007096330686581134941759716065207487020459439193746412338549255\
11865993850702098019304112101038339366248638444888168"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "48"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "91074234"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "14049618917552"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "17712247669915992540"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "3336095403194578479398896"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "345762853196566001700519846216"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "25469074602649060563241491667938144"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1495027779581844295391915063404692966924"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "74544612089457151290540696840534033500679184"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3285761370434594927122774632585273164666133164566"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "131501558101924146415958588610868451314407918754642528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4869703480702928166975104283291202279572757894763961229372"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "169185425360638992154496429854796737531690447870890519033571496"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5572542045370760360546127028558143327129836378835064792970895603118"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1754237960105022228268229526182526980751296481769929503694073688058452\
00"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5311834211698378012432686440994191454789691103381761718512889745070713\
119784"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1555077703011775858726543440235119135022542871118320851162157944917089\
06117404424"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4420082981427743453915448087780426781018050679536874263054706711343215\
968237178214070"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1224002356158076563023945650371251424834975448185423810907642565979444\
50974952253967844680"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3311792211944838604965806436868023262111808957861529406408198860182434\
727153274055301262640312"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8776722771055127850952416291990178921521408701635808624503598128562837\
3114575505762228404115142616"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2282928214186852921101597662435055137800943678286645985304141603302524\
284870596422185325208007498903914"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5838711394937091750512222281672765602659474723364811210628004734638295\
9499333909441080745449047450096663336"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1470537483146971456256675065922304398340055244743418739350583942713948\
254226779618925708365814509048849312134654"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3652179966794680766395068318950211274652017584180055836750338505897225\
6370314532673145491345613758170578495621207816"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8954789354197974712622641434708131472399748344615517646724708321330618\
51021363229184040233838143599163881540482427382564"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2169875745165538106537692562376928443999157293837763546260655691731061\
4438399390438234985142434738530311760408216947844292104"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5201014978114408582361390065149719996907215470808762822119853907951917\
02274456969187623741875567072048132170971023430091244709388"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1234151465518552878336869634380189796140768269835764780637484143265937\
5407053605029934738681544148053984419357023652321092831516810440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2901292268556999847943254522439461571424132227429818782320408742229255\
77612989008680501636797841156837333129263509145448788710301544710986"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "6761453283791728508544189292614354844046631931689826137833637587839438\
295198108271929192069440875273519607224063701232920177640767667541333272"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1563035199191785754117683689574407520449234022991327836252450590263734\
84332090284314908221842141313653875524460866022929012138022527300358329536964"\
}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3585977059780582351367676298764922110942106830690642756402124616283359\
563239649640033660375864086669559058980610919636764366775923174921204732178665\
864"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8168919232547634668073583913939124795584382156479603655345104375025002\
281636199129182134574007765310475915267192092765906822805060812648418446541649\
3953272"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1848542147342999759322316534199208544219266363239904226353882139188015\
070763178669584842465822892000910089809040983140389006572099105683106966203570\
600499955176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4156945423637625173716744835499250244641514143452521587932991425358355\
653043598344259384669158722813628181604412742324340909214086198804962431177065\
2858047410237372"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "9293027022937490878310334428771730791385500812449999515700179832763109\
994864146225888660178741764856552429562590073981413436586629770162345542042209\
92937880974526406264"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2065962755800955250599148670000242944864764492879901353482037706298236\
011102114637621649383490936548551920750863017622485354587588546933672970926855\
8692882038853418032303846"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4568808023549802965759491012501999675664168109645478673748117344910913\
196379371640574641512013589450061326712989102446251563279048266952780504894961\
05906640714155155436781014056"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1005357801359416542797196087534718229991061647764158987642334658524804\
340742345957433748945624042133668118387991167445870933978338767739067362441520\
7517140642198115258253099780440664"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2201853635277473422799068350794655899568943726071119000419951437557318\
657675597096878996347891789575325126902096023174304422109710684172868513874115\
50313714095869515444140495809957574240"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4800765739696781690150696477326895727536370978671304999679843570712427\
184493390805773085206883233433107455650852895486271437788568330589482406927947\
335127304917880524702341616452887891560156"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1042277588834952808836841812089483444050060370985265657734553390080600\
917589852589096042598940360411722900712850564556558596876967372864731284089459\
04713376029723563167814173086827127142150131736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2253703088181892829825678316400199558263243544944363719483597132715253\
874590216954337749768693200686731176964610839488325253441225254721011254750373\
988567464301159498458874351684270059753360859275366"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4854379378590212800792833138289015348406864464972894489853407126445383\
798649049193939843606998101247801118900359468749183082089703530885490078758585\
9708762793915177980773533172725102288796496022424021616"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "273385"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "197505870928"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "200182327909764706"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "200962164405608233360088"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "49457702521992362465369212542"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "6754660700486474646191241703512480"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "645342417694159591197375322088688491088"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "48220802909542498239380590984496209672827072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3006439132859213809665888823365786695235254695199"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "163044408459386525264006233012026825580416543862769640"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7913784839951491409459020531077634365186632993289310370270"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "350907044384340198967745057089554853165673753980236108444797704"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "14433111953464004698488027679953485272812414830017829714010013240826"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "5571407366901444679665806155089253182383531380971693232038935011395112\
24"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2036965884145515915261242089774855920484418394283089257407691625465020\
2827504"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7105443885079328442611304822339726635005961721420485345859787708732679\
12126626864"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2378826181898198499954011678327022438275852291569753811093088336069085\
2562262826097847"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7680979570528283585151696999177485476557811856188951882156396760316425\
75092416932197414192"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2401687353281902793299140977573562828710941986770138842204676388287076\
9233690634576086366766606"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7297029846039710263156232135476694748763306656946011577006940834953881\
21745948681999134107187816848"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2160557568278757601902477139897480843622713386861625715058667578621923\
6043363959613423414856690553328648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6249641204570119397656035010425140432168859020562441159886362754239904\
16887362944979074674391095507226346120"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1769886642809348559106857421669176357867893154094794689560133850977534\
1043790504333168149782071056922097115948412"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4916391661373167523847141891775584247520245455388631516625500428967387\
81490154614917513588995146187505323105634766408"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1341732698319434796272027874626124442462634897110769515389729143422488\
7404949062527961656792056971453925833454448713488315"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3602686944197128437160824002039002282463026240717761734481563190708749\
44107740064798834545151532427879973261558744625754542072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "9529679965943621362252376103468330075482565940222489431892561432845293\
919967444586782816863948769443755300996294069010063775962894"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2486051768400277261119887631949243690108920763251280579725652758270322\
78050437607134148910669128472941697029214191077907780447395817776"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6402626918443267798616698379186031977365934925554717111607702639947404\
437282592293609332286782314832566086294488028340236441890765241677906"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1629345260960652677508073904256766456934483406026914355564755016346690\
46722518763323537843552524280836309295410124879144376241931839877168352928"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4100401098051134381488715047134588874235436193949034536844582671926979\
901985537665587219408954201017975187264100775016042435314247073097615275235442\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1021209896737452988244561939902616321242190922814011824362503988931854\
280065686409936983587205219656672987530876113406378233884413882491026016111815\
52376"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2518641534226084755247880242111807540190686944083370783792783827701874\
302620035247279182659736367999000268532130841468661268095586192905700556424714\
105640180"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6155187611018897422139351610647568732617716139895134706567512465912194\
547546199394623040329900268773459823405807758131910099636040554008824793789828\
8664802150688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1491342985656967289690346771077421464877150651585983491985484838865580\
193846944767267636947987893939901305105365078535783010016815210038481293692063\
943535173231299546"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3584200263037606562032716799332017372707593155977580654481420032099651\
590720793982940165452666303053302719828089816081538391300992446442005435387522\
4874869104172120810528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "8548391957432850348446767304065034115147686255634262868427787894781840\
000857365553672926531466507224927335646336546151170065020551404125746973788648\
91736256583227098453219274"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2024122012225518057455428646163402165377770691343307519209193746620330\
571999286758310886930836788961275359503677862521095282196143568301537461348473\
7140412800018139397664212595344"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4760112063243078549780077356552674895440472582512635099768746153165378\
152967602346984411953527600589871986921928607340807190387958150304601827390808\
09253301735805485166334577191465430"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1112195093890344682200236702025303057646738365056615457535201679766752\
983259402363581037142978137050039156273348216230231327336621222327234277296743\
2519514061951845271163841740868110208296"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2582684912593623982515828235946768631952613924461869922369006420001161\
468337785007808360905017837421842311581951793506107043551304155952034492826650\
48933730139857482325655980828203700779515595"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "5962402450264050100176177714754504927791215829380452453045193625172240\
930366140731462680878664686656871406043893429380873020347400059188283567437021\
704075541075317907264925109182095441849185239680"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1368843329783936980124711389501669253385267886225373708680769214153859\
169120047795038905425716611753796792278404522518320124031633259142045678939239\
88411422769580110492015337377953396167728543697720594"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3125959201278020487984919815124176167653035868001109307860614381575426\
651749430955015723337135811800785581598362758633737818327224823418016489169510\
658449158396240483921273717068175878484739852662392475968"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "28"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4948170224"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "249309554327918"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4818521064515699814816"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4025813847105326014230845224"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "1165179659210675423158701771081168"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "194536893682257119177810706252672623162"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "22773114541666057929767105969539499313974568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2070636865458856447531742579461188587314760607588"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "155606601703414020658357088478240240074437224644956440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "10070531097376486950255255982228479420142495016106421780646"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "577701546025832294461026142395979987149809468956378372198530712"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "30001813733050372738864317945854984009842301781111068650103168252882"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1433217142255117390199355665522622115749618136064314510792649981506263\
120"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "6376310936288122163955870487195517344815172739865726763156814557542438\
1240836"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2667934516046698870926975047756842194918491791859557463655756737965104\
250537133904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1058179075509164707398114849288866381981505655006892119125479582926228\
64032152970071364"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4004316010661277724978831636371766172793534362720282460322088510267286\
108933194777623201544"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1453481180265374971668535276709895202276927257041125217177620293699099\
27071790074083983735312316"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5083385214915235359078214964303408891581973268343247163515810987274380\
166017472198118398334022475800"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1719534487408158029133486606197304858330331486327580010080157691428731\
42129806111330459141512867417749310"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5644091776374333346212075773904469704933734425404541236572614266642058\
019925919607628391733076282294694012960"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1802675640565135348696316259942665551161730726589189089970533603898707\
31813710507268506485810143288577943612718172"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5616105070325434769436562375688743435058188011582001990468937440496109\
277339880150857338094129184109864530471504188080"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1710278376485217834809364616697599966088979775814392936445758597644122\
96224164490022884526186575282396319146313102096493058"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5100585269776732510523837735205656531901641951250345904826025338405179\
599545275804827636578030923686539622296460588249706786920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1492134208090593887197332263063316950483408221586569380356902449864119\
17376913298718123409011702272282035412268428023606578413145040"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4288081670853056695189086336776919719021698991934662651720742639815005\
393511777124310481830041754017952909645026644358742702469258038160"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1212130387699283660934834900753860561256035195287063965570965288321632\
69550789197417003665086905181714802432714498586399386179713603904894696"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "3374204750870547359542984597792438489428065925270184340378061540245001\
820273196869705405741811696572317026472483899925399793612985427819459605600"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "9259399462262431658534395345694598560419384803654643741618532060535622\
899638221785982902016962957304795019219022928988589201770108992119414310110862\
2"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2507220295560575851262931096214711032935066897487511789112122699007257\
566085542311184384223923476222119552326440404015574925059309291275711345671998\
577288"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "6704564512762994562466553739190781841324039047147029876113934347729984\
570823521359062794694072008358472681343677178668565105763118833411733400013608\
6697676376"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1771956553484517847943346941904281939292066221262088179533573485672454\
095471206560948214882869961060825149891590142820658382658799620682043203823353\
192668999945656"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4631758846432106311856162868039288078873947276891923651904459416510355\
288512309027995150283422242622522935502062917143138818133535364285409327415260\
5701267985882253600"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1198197928691771084738645598003898220459713947829534284100107004646522\
735030642428331816843146763508764745159099196630303865340234315532991071542475\
626780449955514093350584"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "3069422888823381912743409060925653812094474504589543661651142089886820\
554725253213071465641866300935736562347625223220748004388537213054068962320753\
4601170731786771014088818052"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "7790497520737576083140330872887270174785974183249955744569662474417124\
157084787174508864119106880912073329486575737108143162188896146116568140883965\
02380453279776431437181183930320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1960062618364670500165896592591307414828396162623082243799545296751557\
314505366878390210382242438658497858231085239057765881817645501298401830662608\
9727713668030497235505189910745861842"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4890689936216928916255633537447056780647978044146373500975256764288035\
632837739411582157819092668417360468700129004970106791772663951561174471768947\
48000140093157634750363106529471782834304"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1210736833154032311290208189618290286191025100412772514041562126024890\
665624312559931754765429251923516307477820066111673990396320422500578782323545\
7723398545016196612666751900849639176098120982"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2974946671480772648198466413031093553869623630581403240940348098770914\
175708980040500019542777922800480375737502316245911807376086846266716422029536\
30331050498434288381060210004114956676375194728344"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "7257991462061142195067306524819428112158759507707909072976706455502543\
131337858483240882237673176319235386122158564653917273322729086628711018175492\
576941646815097039933767491003951521084983796934639254"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1758767440652243046253186701240416103029833095281562333478818089814599\
174070634131619511158079509378626127785705335854677903938344805058160032044197\
71357566618305613258555282869959872360575467858612819418488"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "15"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "49502888"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "29065678237849"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "31655445125885710576"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "167475175758708760805240320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "126339623722080969384628753918304"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "40580778631496679936723434195255273467"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7867992539544152675345458548254688961094528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1081926869527837720580338758562370840435522322407"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "115599586363207088172364076806695968046196299904974136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "10168589496016598387101412567138398785314513739038352367904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "766003262213130308399752968343547962848825510293945583639560344"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "50832185439537643081782678054624267246028094393803711987049788363336"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3034741341614533577256271098775809612696096986049941553842225260394862\
200"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1656469443196913889140940726040305143930441327684648852662162938187626\
81536408"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "8371851588908591879824035626875143483503770377399225030870795222290398\
713374909176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3957633480022946255015302220973385488371818818037166761355756305825756\
85516185711250397"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1764430518304316144266104279714476644754016217179036116332220067650001\
2652263149432627680568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7469315970346986999790831878838558982328846534156724172932436636518452\
63995692790222761116606867"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3019460979235105194347251259388435567811383012267162202064737573244840\
2889235025713594560156835303136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1171198202244697467091562686883377178556787140431515518900592712746120\
160098272282628653850576342858255846"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "4376787594243098655149067979910785885003530726134892440592569872152331\
0072206777113853909771240640175360466560"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1581343960272992605457375063216329363214416127605295539380508718304682\
243176321985968418756313776632005267705582727"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5540638303666113100406468869462385439987936457247181242492322200922770\
6782794465581031578358435243344499913209277733352"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1887569795854847666272662889929829813609367164411606432753344642839010\
790916454843852011003216834678128717058024612391263127"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6267027097462421442908572895114139133899098926084355090490313076315341\
8076312480497572720773096084243348022835169096612963881616"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2031991304232179895383313203616868970370419726706424676836983312719219\
693284832403330572798304747583444707770790250725894975220436112"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6445686501455571418629422726391648354133267271097690000990579549635079\
4754286983092843971253081526140260111333002438967383487528345294592"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2003561509253214004787616620299895024864401737431257721771131886599668\
332304358657188381021701448152194008469306370097550133841504579392424570"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6111494172854446587839712165228397166700865163790680456927112195399094\
7344245262864877066725786884936356039187482159080086007483762493660367372808"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1831742620465298375952266152406556933087315775239774269682920525364515\
077105155699993351074064865297447029609897768459400713715099647886374309392964\
828"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5400816411952440845314533869820378157935797047869271659155763664693643\
032425883949512672643089208654196794691167766199042380237090447655627365347645\
4961744"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1568156684945663701201324961050133299218487235338697076123455531458998\
300869450224907509661920564910046038003029805036674203324065491342817907818867\
757532320728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "4488169874446438041953487603912436265357740548060487375973934589429902\
045681783973141957354493867831944946058074509905789608541885649439481237485381\
6711361489069568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1267290796006567867725278715405442360264056788623193495583791222519938\
165706562545500536413678953958452757371884363021363305852513535150795267132203\
142179830316975701311"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3533090840158016297803259804856375357450322195060742042916194319462940\
020103847956989535150276614555191798649320466262808977733469096175423869875471\
9736614683921366562738280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "9732400108974072272802387337138398543137052760472225930387683652559772\
772438457355937189916946098267655263995021451521581551477964349897012419385711\
57417132825863743044284288830"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2650701266637574153467218812243658574286454735038749063585569001648685\
774618108076275339456924903690438363527141386179766719958543764717139198113984\
6908984990007927989447494893291072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7142382245036197882602614867848019555192920523134935090396307045725452\
718666170816465232304156597214392621596557960760089124669280209919984069549965\
06338144052486702196130130895161332097"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1905073891242637829545622335945254061769843095549509775335558535926813\
391870989947860104446263111680845275240865943103455793740928845196973939962000\
0263953763512531084930158347862952607056008"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5032609563091953484552831595161086226229632765079819321753357234437879\
031482517642797046678188313087930086811831285741271187755733304597116980644021\
63087264332189366270972034086989532804022141311"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1317336464288492609866044909188356425711700149242238341029893334874856\
465500595224903398535814860715279388824723851724125058993560368349135110267080\
8195428228600981307067561560902821726129407553734336"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3418349032936712824919824136624356629674151290828989672490975025268846\
481890796459954133037349677350221747917657751737904263478845658603906365682020\
06626340112221445511857241428407533880159263819827810596"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "8796961194725229367069463092184953383020962430169271448749602108112147\
780360652549087662731633635363607059759290882706471762090237058197093819648508\
394124385305843119609650103189715087657736382372167422827768"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "49248"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "1108971050056"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "186567957494010864"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "3039952549070342755188114"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "8124695925836068590817381871520"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5731133205652289675129004833166128280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1975159593933189439908112276045196074755088"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "429157749779461758614713723209604101813405963476"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "67169779697352775789333064555892010971442099766817680"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8206865355813934097678833212535774217325201200443755820016"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "825342192165897165264657032372396337580727511265025218526105160"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "70901628800157621053768449840348146622309434554851656331265334910276"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5346067042360210114453357181530997914169884333765848586812489872605167\
176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3611524460586793265730284449399671274958458016783295994468571597543443\
66220670"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2221042418935196968666357321359901779437616273657880907490083563723850\
3382515559320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1259320911199153647878449447453753402843480810004968689463912829321196\
630583952312483200"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6650842409234161478002957619510900113017665969789239082380243269978625\
4434793941041620412472"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3299335765584528896095614318577173968537227072257752992154992975834307\
668763886890090420078458740"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1548170895502671847349517926650307348786157364270764739409254098039714\
29929980462552977449160345080392"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6911993061043056810176092822507605931852957026513920607176302164073688\
875877334434582661663158061654523554"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2950829769669930639801651314567990451092649413946212835160747378236516\
18564381654129300470661447140042234626776"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1209749017169451450358629319595270644718825602850561059778135507744952\
0467880981530508548478430563425357140152742968"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "4780319034635184442415106245288199418884140962355748346188996017679639\
56130300152904908229776625484924684547038266452496"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1826501745766469994220865622296130804608614726259702954910767208054683\
0707959603536061096514835186000392697177873643318140364"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6767090731975399837305625831323840073013140922634943395363114394663723\
65555373364851126147975669390694529889677101329921113981712"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2437101636515470969308551917080368796376687017315838244564444422721453\
8946365408299262685837946243412158818400869914207951141521686132"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8550323354243570889231993787961625582354423682408004993500209348382397\
74180477192337747925146098072225326036855549802772492284456688426168"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2927999765125659217637249647183623606621921789192351283434473232727531\
2398623031104543281657491809074609762042939476123109001426160799335722408"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "9803730112937426024132809747751253744971256453585319668017632423748346\
51066344534776498245063197194858380496350606588116648829344854674448539319976"\
}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3214533682957709836242405590715704477954075310340265733191613118213210\
314629271396855057732081955115559789437777985414956342978603271394770529001971\
6122"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1033613355205314979767664598282399945097996657875625743057321429807148\
345802878087228606534806161362457060596377528331279651873896134742416952556100\
783522328"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3263324467186359964567729522790781663411848878262925729453135916569087\
375857447380716706770234460326243195818266121318085844144001358008333649843517\
2074416128972"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1012795115728962133767395200583934589136207507046038102506298781977063\
622779115050750086584645075923885848705388359220617466033004743329254133116378\
673875991198267592"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3093101684761471200077433881934291342752840659499278378720087700468444\
704962828108221266355093501667864435305261921074238926928829386812724851100658\
9267457044652698744434"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "9304441198731497832306489647065054921883084276277179141538714639749007\
070197395304120076314712615211290538322174065159635101455853854393886831958096\
12978531696078379703708384"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2759223333830457548818361411013158185648728106688680602441688757232546\
264644376394150223670216796208388335221316489748346333684886965955667611341989\
2982929141243899109499486462208"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8072898033184685594389627272351893237865741476081643894362741167682057\
641117139317444687436213650149966515009265347026738759737677011763183310097110\
53585330331462427058205409089562016"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2332038656512083719666370140687062943798545728826241535972180761261938\
262944077349570120131405488297307111261319145283080893888222018155735528137642\
2919253153815615299069058602085266789826"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6655769208726415488647216400778134289886770813458070466006981857592336\
541447201925897735567909411091124789075256566579322286235593698770939753453815\
97111637470651782514092574004102461078504736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1877963203188177552452631123294439974505987606807693572248063522297925\
434844993598083565321913084977905302624754961395487348051431516296145711246726\
8143322563834271603677228829915490160611967991154"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5241457433402066106335693136262659024907054556756907482337328723365222\
931019129422048032365098689950475545665340821458903729434280174591082727438039\
66880203113271413605989041356230590760007534728169240"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1447854049244225296499191791457035376824260830241871838647970699351353\
033492805676483340987335523217570740444473550012665968500676860991244780244955\
2707610898451082456985020690431787876896848481996433651762"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3960228893108435316989014866413495895497107419127623482888201726450705\
967344731114743068271114156796887675677022144852867390346929033497597871082865\
03163585121658177678149218085015500040190519133457091308169624"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "96"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "25588054752"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "11821107361280424"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "19651331703947358377505"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "285303483254253315457812367000"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "529503281067668648844726812420263190"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "355142521931244651228092925301646196412552"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "128598597745672892491883870462339818875321585514"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "30532694345502381078652293235164262911650518432950448"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5311115122805386763744506205639876141781027368523291845666"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "726295778856184253915781696063096196866558613606648819549013928"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "81929039978815268032223952390080999120895378043850536723636799940984"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "7891450808498369158470339432237248202644390487791819299831789787634196\
392"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6659742017110460949108774722470236422638022784945325035406981585858962\
83217100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5022673916668904477757370051331851674276488279073353404865903481835604\
4591319813264"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3438372423873917305667266279825055750863535634428541094052686484503577\
935440108483285354"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2163405753874668944626684287315486784360965574522195195420940512310184\
25045028569800954798392"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1263910921200729241873808468283221154655108166257196810215563554278629\
7112786201625524800721273502"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6914318066978389167732469422002419970587352142170487444679119968689274\
13042032189311317298610472753136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3566985457939431881470254386067607530381103486512928451794069765917455\
0793642651509618968246772657664726115"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1745681812354912313639569592954866618285625493694973006962274431196218\
101372482962496896161913265153695646299064"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "8146187042309682946954855108615360937832368930185257472807841757641818\
7465986200916015216578503085930727112047373696"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3640618137615572898885295227370418029409338063413314784460224432755455\
395045071388537104828515684659893887518730401899064"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1564157133360181620457372502871863578444413046927487951341512957253482\
70819042119246450797571997031373958866339666474863330796"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6482065675003868263871750994019067971893366140932157876706254770319002\
134481108358931740005009345212091227752949063946256422582848"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2598615765395140187261299845533987340140200653818135711866917398542241\
15041116682498359228474747322109527117524859573733011200860471548"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1010383145492485627403247540513061135858661836137457059528394666152191\
5597429446003663510228489202178470457373118506713171400620546788577552"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3818911121601479961236229952634326604520728999642723929029969211548191\
07071006668149744724614145533228008585321499893428392528248844089048128940"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1406011828172364055270082341775245511778643327089919460623636140503286\
274778990116200019079803329851575513548790172445369444613467325160491313058722\
4"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5051593419195524387688327791084895172650277828370681533494408921088069\
881950124053405229444897791959677240260578582544350739850722600184753494921142\
76990"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1774074231277016760719059027664307375391219250763709561579016123923788\
043309691295660864233814922360734892463135369685828043560245207272755502239442\
6266697504"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6099069197447895745346662160916550500578688169667889041121257280173921\
007641140212503584325197681036010799520803700911470571409054988157175514634146\
86000466877664"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2055357030291210666914502454481687447520231049138070787810728215378765\
013006850773399089792360339683761701701098011890302112852263186674772565521472\
8659931882435116768"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6797873791860267668341818106681692188804423410023561510726774662995441\
660296738064303835780900485049085413216401017401977840143890775417132509365125\
07045779703101480443802"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2209042864197378824099202118415977375993053879638023515421200040025789\
863352842937246383730822901633123467307246820648405214217313718482038610522407\
7693672782601732056720043472"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "7060279102484122226592559536756922799993807243199752924141398530546854\
781662137589136377093452086765315247347261413214727808684986317621149067341113\
59156836407019459418284351953105"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2221420339314443888717375563966439706959611182266493156895644575788451\
543847848153981760138315275267886459577825063210765988291135903324295232006402\
3511974689781043719451523121340275408"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6886558824510086564905701284825167883940721247964666755658848144441905\
692361598517499480240031737685849211769951678248269652071567295113970863896701\
22620142405858661231340321515950706329346"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2105127651913914900509702780701818853325414805861021128254722974488469\
725848832511086531357631333456063720691861412054091713468871264306464697550449\
7834567743060210609475372503504358193391998784"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6350016257149166885974418912312876264083102057438894306753269109348283\
357774176780729814027085113956904380178747328072499686941045170657897568733661\
13276481890206307718100415237346853870111936372740"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1891399404967364491326739521984974567577155287803851320448769779996215\
065942776465748106168552987566455517579956597841801296205278250787343744541600\
5864074578093074425892212378732214885596161111353451544"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5566394666113872284321694362684531485466102229426782897168591621027432\
038210553614980187014868958381303702953388871071837298257481052477776567802542\
35451043056394495614022720464247896932384838936065571900536"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1619563575190643343139504391058193604385139315332316808385830032504780\
407326448967472686039941881464983456914615320855412361176889659613247516038339\
9979632052705514200201828555717762017039813503064004275465158280"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "280014490"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "680621621530728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "93643854358933003242"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "4867577372057431144816270904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "30529728914339550586043385625111618"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "44765303257100052801788804267325855614200"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "28831832172339986407612594167658339056447650564"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "10820024180760387125831487908357470717371490378482256"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2756289540813950722632089457304752923894906780818770951256"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "523189348116888861132575850985206813888547131343176350501520680"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "78721488724914300483220945124774925516509202689925254492381672756498"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9806625433029277101607835941776357064514382540341951172798638005786160\
096"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1044263133470048273124569303859920021964956500971838908978034336095571\
052748702"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9738556548978741813288809198696321615292520167659263478344874933347372\
5895948704952"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "8105503874715287651648090990552755040941915670440323044460441387517353\
673117980567781690"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6112236387537324712391472124490170034086099094080920979690706728401444\
17489735643226019622960"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4227177586930645799018448659357651398224075422521244452629758404529702\
9541526740380401168792895856"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2708244664036436387009618622301157115824883301173058111529819019697755\
363440670975195139766387373928624"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1620851933419521680598408494991712514148294315510555920219956478457897\
64647277624768919937557605597000344466"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9125926051043859310258314248313698360609917143166502779853209328865978\
525287272775060972659506599537519945360688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4862875024167538771475325996591010440749916883232957103754021905013888\
50209665000737158715913785945563413905337566158"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2465061316571983316206818754310821785748264906791146406976792780462712\
4716608104235507701319512439029025325292102874102728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1194030032230044601333109210584172042080752924993741427796852632390204\
416925593796331256429923257748271411854754731022606076924"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "5548058271072861010167072445006073609541003978623514868656102228572463\
5472763620386296658701867248579508876284612058002372290532472"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2481318871498163616051843334803153674782321976897275523699394760253372\
077140978271348663226047219066279002372250145787028659182616727332"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1071378119002711037555175405305663853107552993085072172076361384089491\
00717128660924599599716454691030230438668884109111283128438623087821312"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4477920341850808956299200264000643724975876290598632080264497576594085\
090842461559253486959066535708237665462721907175624429035529095860314926596"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1815983076683199156949114951722745054380877204115917390553051652898454\
718751666368386541626545973291426073876595515546007330931175303305178727604686\
72"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "7160923894492595325282358103648492076033277108286797042546693936722293\
463052946901530911257934441191860735896926162591798911648677155247041982929723\
528604"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2750897884467094312180636588826788145062645144840081267785197958265917\
561062583046335141471718473275653191233372323926934573891736569576933242522113\
66156124816"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1031271539888701051687147406935993986444125451245447392530203523147938\
737924175612226231169031981473478703018558509061059233535563800123054451873715\
3216410521592380"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "3778668514196786964837832605290593955604217981291237242890890355436482\
231886232248774244277137700414219154985345826178991448454284709388243880477158\
64920811705256608440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1355138253899340505732489044059228450622249394420012441670732881593559\
325986039365306804838066324060135894586956288664129692013847422103584077552054\
9395723618904743303490852"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4762824249200229752951249242703486983273926304474098327441520121917688\
239660371203043114704655287058780416533043573804026211109647489745521052099997\
72001968720305886445649479280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1642443132739721381736675269206753507224581948251933882958824572803539\
559863488860395682421193868090905477681489759620093096113199400631012031605886\
2502360514645586321596110732178964"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "5563226135961843880291257469061281967082752838747125747971377735493936\
746543020687079636012028696073446988261345783913502368375803600335146073513977\
04730370503059435719224594986618807888"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1852683310837382521567825479942155433788868606272395590358944119463440\
307530226986895058453340338381824984673130369922913063386840154594585988911983\
1259869084693819846264615444244838853061772"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6071655596906689199200959261264444138357423383558094167846587419234388\
988267345289948707924755827007737945829135755175056909151127878845536876194457\
16777877089850308016702958899104684217858114248"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1959779826670464722768230972589465728512204980507051653027586252942268\
449939172196615552207748742941562133459971069652051502163423583416151114527616\
1972349409801345439918541933225973230676240189715756"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6235006174935263678591885063405141275460652705434725484927112845481027\
028241250036136608973669580711413436471876967329770013207823903428098635896554\
79167519120723580751428854940969387243380708366609549888"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1956619523661973543711717126775654132508097286305632707443754655456300\
280598213211301212506298154510943975585802172447315072178844198238465300073596\
1996115106741400316981759751810820498083486506992794093653828"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6060434951894409127934088003868016991662156655808266419215165898072966\
133737837600221268734575663498827006564932533291118088706906110669825409428499\
51478149572833177405690053086563204035232273742628500377890168584"}]}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "638242"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "28973551058312"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "10644675479387239296"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "31557457267982081355336736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "1031160114537825551867639083332222"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3843724275295180808730704527762902809800"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4769122593718574031329882850985046172576767213"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2969636918136579617462618635241296724414232909340768"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1144315233632478543523618531822561187556555430714987084107"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "308545589826729143700667993522776216177401367312718640398732288"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "63005436586438455580689836958174474700497961288347582796540620929260"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1028853537323722974993350898104443577210470399783534098409277836218900\
9208"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1397367896374363020054470097046494117495663486807064304126197321011269\
437136510"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1625684311809474190155944920755981906503558162848981769517986938425275\
53729309082080"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1657268723128144244936602102845647288380993628386553728442240502640946\
9414234134591927375"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1507193214445011780005042300089731826815410688130681272697060780646766\
604141338995054975003544"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1240604754985815016538964779449193666737887716141656370417556675729005\
16610642882321913076040059659"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9352234800955759116930601672778880436055270450978699437210857381983061\
262680786382297358462248040897152"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6520322376302268569474470025683272911152831133277963144103748625786645\
33857388053962247252747351231243659258"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4239019408805809288087858076777667277924144308877780747337806978524003\
4337994281897137714354743112936719425839464"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2587814267991488644376421020671334901092927470978013261347708932604276\
596637650055492751810176681090152663298647758130"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1492328843781583355077437659895931408972381012017652508177089024397870\
08795826691575556697520109676341224891353203415815528"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "8171404516898545648749749299898269905864040206504719470317809447657490\
189721264949895919684155430026758577382527017272499522198"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4267505607675974936130739400662357456750507822028023771338765810999143\
85049984523365439229272274964506950426375220562037201586892928"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2134017583094636673349817854333063840660729328104747420508772929001204\
5590648859766041068299712931072038928038827214899865188454880335987"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1025334999018896081572102622896250739784684804059009541095822815571451\
543590766272989632244559058149038303126354796458741755054945084196395904"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4747910751604174505665199137388780739549943794914907523995118826198258\
7299605136416740258815065147564686924922786469966790398472995387359112135260"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2124646606158147720175609231701040285562203274746664002447218293178733\
527368034754629811125064548148697203033227188503824604124630451657405359652921\
920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9210241439557959045710871933865259809430426528539264462736089563942871\
511551119429914810324213944688460538023375470448325508016756486658230738884951\
5697836"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3876144325226252205099318655388273551176625212535287350075382628958558\
011691575349754780925687622177038528840246530363561660808520675077462402100430\
281595737352"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1586806864774936280549834547564276022453254638638026795443060458963796\
514285556420304363982410527107950473961860746252647902838101133146626524191579\
41844181018061928"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6330124223824585309443776338881337969720794681637570384009648793990380\
758925928781245049636260273571811930521768378350253562642188657247535842714531\
989251598050710419616"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2464686443143631796557809044601612166655540813914088710930164666256633\
535051875827308148488414942335317478806853297230799034027569450257558149641788\
62600742140584943057162830"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9380083963499189965906777080032151046353593700447836811845121511122535\
112776667051914863946919874853439633801673691001297241463960331153774157550817\
342064566087643470373541032456"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3494026177945840713992890054562227275778487848020583231576823035466680\
366750226234483132271071564686325040201275259296113264270652061388612375399623\
48030523407880269653806500731954448"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1275409075412102294361643345123088060323418720585316337711215446223528\
301510453965899008676162036171509946276057246462452011027227400105362492928443\
8673830066956556273565317164142567626448"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4567331379447188176847404959430213605673972633396511849893512557220610\
945713140861024185510395199519127875447491857139959526703805240962082436139055\
69088567330724843342582585299421451318115399"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1606245349913653063536991683624954289263778371655837842558857930964369\
367611858031141442934725966071896415537227709705059437479714383045978622337039\
8697570310896326513772411159952667473175334436312"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "5552764605454388031481687794834662738541532321999609982176706184955095\
844808363018188603509191747457419034705301504110762695831779756786441809042909\
32207065439724881467627096337124547233340243245534485"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1888577950314815871427028818240706493581878757567663363413910827311546\
896758989811304110598161154313260602977635435846454016366368230156692532929653\
4046294800342434538754983742901491644485809531934864432840"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6324712505848888510536167442874137297637837443513971651672874301213336\
338562803509248983506576332564359006401240429635631771165092928984370377234385\
99406189302298297763001998667370266233916736983023588702391695"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "0"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2087148148470609531685320102096729365846583307144128406014587127671513\
433152417118086588549559129577682133644889302879059238914626347350433412168334\
3082971913249868960916875810085807650697236184975463237258638057760"}]}], 
     "}"}]}], "\n", "}"}], ";"}]], "Code",
 CellChangeTimes->{{3.9530101260614057`*^9, 3.9530102008867874`*^9}, {
   3.9530102536678658`*^9, 3.953010257537918*^9}, 3.953010296542494*^9, {
   3.953094915450817*^9, 3.9530949197050934`*^9}, {3.95309500253627*^9, 
   3.9530950025988045`*^9}, {3.95309503366741*^9, 3.9530950709706063`*^9}, 
   3.9530951941527414`*^9, {3.9531147390604343`*^9, 3.9531147473885756`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"bef57634-51b4-473f-b051-ec7eebfdc75a"],

Cell["Torsion charge 1", "Text",
 CellChangeTimes->{{3.953010299879328*^9, 
  3.953010301764092*^9}},ExpressionUUID->"f103e48e-e956-46b7-8e78-\
95e4df65872e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "5292"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "9307251"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "44628685776"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "316892330863947"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "2789703772061681016"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "28134958398750564204744"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "311646240373856919785189244"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "3697182172381152009616186586499"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", "46219065744911117676009112511921016"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "602142123821851605954130068650592685122"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "8110956254618204200467719342317874623440780"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "112307039915629737652147280976651135846963967068"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1591405027562137479370640412784745809297914917286264"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "22998478540036615564308225757899041965952612398187153403"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "338047811117073836090709937065728865580656820226616302011920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5042706734714293443639454767699940796179877322860663859722878179"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "76203655299716587610093507120821794137364035515309506364416893421900"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1164845952209354117018352925590869364223954260508722525099408973570355\
334"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1798874819299426353044078760591960900228305430691437313393936400907529\
8320988"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2803598158750983874245679748049324175233053180688514612373722907719830\
72247814742"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4405779131815639074524417271172349056125071347474123335960805339235216\
264525022237060"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "6975674090202211785352882797987997943226525973877327922719466617386615\
6261257393477870831"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1112027184305774709415508345545497423058060328000668315634649052540057\
835912236087622420914188"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1783844001635471533557576325295291286567961348912641452490018537044769\
5780611006036373184779769348"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2877982878255599478902119724411277165234575190270504897926187077439593\
20973320169074366125926001728712"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4667811007117589458972436942254298905919877715680723802932421129374041\
964716554363066024882382324558414634"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "7607784031806656166285633510252614643742997531024644353462542907986859\
7048102293250625334801224944529033579712"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1245569869513571993325815311504412024651164722506886924147189679773427\
094911184495145219821578008764928735208409343"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2047880074893385463396329895230569797791244688678570744905672785290292\
5284707409340764216479934937492070004517794905008"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "3380205326974508884872113355284324245426902294938240388786774167230772\
19907846983894851391366302450485377096200460720124272"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5599789147325253897491737348264943773984878228363422789967212514527808\
727067642458865947089752907935875030009835999704268464572"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "9308697189176324621356749197137178991698044784398601476360814896382488\
2373564024839685071336949513922879550699712656600847674641667"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1552396871081882859436752016823876791246409534917111048178303630197461\
027112734794504827790057453480261482816826139487856933138188265412"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2596746154061972391323594071506830594935528798657442166047628164061054\
4254581713516551088892875519142767382439816469148612653952293972321563"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "4356048202731831745310843376515467905558208533204798308897050579919284\
32271595930572528267877591988937032355717497889248409760775921263855454792"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "7326934950078798733454213140760117881174412281572809602866114972465486\
381968688722332382881008897626759947234974927081632663352351879687599382198198\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1235532798608010868804359620135035565609777723214129512848135402335015\
315246222396201492543982575641559217493402603629497940651422985742393769609424\
71372"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2088475866986602936808951691890057245794872315629584492877682237527949\
492848397669526364912121748794957234208304275022704815555626467773582315921075\
475312951"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "3538290229815058899128864257380066676114989413671325861651941407695708\
088953074054517555370539905622705507420915271248244631732493662873618264150569\
8324435851344"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "6007530312039404358980380076327520556501742159284849415024036151445627\
755515168751681301909860012794217511393262705570641271111008283366280636454852\
16692651971981774"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1022093121541318044052866556777482520212278281075929974480918151853838\
888996569957030943808941302180359052067376441564818101243531006190975314463114\
5186885730439980085576"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1742343438373813226067168967496007543296682504953741457619543287398020\
486404886553162456886191643965932897745166461795491924378932812703802733378197\
51913093489675171339079993"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2975676734825611494997476240841914523988277795064780983072732044526879\
411161040253627954658540250440139713633335351641142816195797514147583401686149\
952745624727983159353298507596"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "5091070128485233272495012569987484030412966643126041439922586347737724\
946334604629019894970925254946218862244641819527027894686121076858130349105878\
1201876719052876570865423609629659"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "8725070334025639601944016756412985438769974503579050916085428132594119\
448357773461062162994853686209071977928972760211305983977500996740465760022124\
31999234992731421442426845436479519100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "1497727506853571694194831157356238092132780521896643918396005368068292\
868303560203421468968500937821480241195230324858950956394202751053657865111453\
7324696340474210129779147175104971161021459"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "0"},
        "Subsuperscript"], "\[Rule]", 
       "2574958752913643154211976914360447876774539060131417341775589621399265\
253529184548655240341220086980068344720950469331570176269757751849605978359787\
69940779273766415229030683703686840323345802076"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "85617"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "1988587800"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "42243128282871"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "837382403244044628"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "15924461869815551672688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "295665327714557085817194828"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "5412981176444954064661318499400"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", "98270397396129650661334554683453964"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1775003280931891506104346341542432205718"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "31962589272149054560064390752205444869694904"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "574513246562552688708603229018223128701425561748"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "10316341790149718376861678688617889504237112955357096"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "185160860439609282446973105590032235404065647156545125189"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3322942036183965060777536044302008015453714557056141678477264"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "59641407015122248205849435213435443354566122950631032703529729114"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1070759820267615274984165551660557686461201567946998305517139258866132\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1923091276173555939471068854001452900194307404471337088976347799934539\
6882"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3455414873067886841646785864415083381924305807528343679998209536155240\
70750720"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6211705696815652113789155002452486832877727550262038782015499332693732\
452041087176"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1117228988681192720420133370834125573425423436948252503199937236571087\
68430340106430332"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2010476981487716178261849710068490278093862096329261707533721357555783\
196102584715026879087"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3619785038274341020392808602010604187441817170422410639092611482564150\
5012600168580165098912984"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6520663361776614697372023885401883407340634387222948135931524645916619\
67988424861456337079541636522"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1175229920661680632777945986231243171454064268561042189847301951268993\
9066420897480122157361576203917700"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2119197610059005515835717621086381256260873077069416265401220256776190\
88896592732664297945590646567302648334"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3823246463606750409790884454622627856311367566647113947798529335987877\
204137988706672337419371250820735574381024"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "6900801004521823280026821650958248091802499964782763530514321553568413\
7626250162420398207233443434382257509273490503"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1246140238197968521742231699524456957118425253378391792580302656222247\
844565180533326565014328449576558991825697265990612"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2251273369212490959017948610868552781807181095943957598515429618284142\
0842991130073495520175034033040525664395334509291580692"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4068900832961969238931153561854319050165876454734083347450060582034339\
72487682736420020311238454925113096944271474263256768118036"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "7357109861602712838556880492433564417586203010376465984460290681990243\
901258271371557860041782149273207722717837140266664471490944670"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1330798970318447901407115066917910902226061941829679442085834058257910\
56431173635879328011402391295651181873050979345793775308669990372112"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2408167614871903749778876396280505910353912571905913900315509798711771\
131593091470138226723591310951827404512255360141500217320483983707395961"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4359374142500957649854752111455162514936411697740391648989527323616840\
4390205304495647268900905982256062058690437048585426657489161335523281821096"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "7894399139659731600973014184418810945306287029012236125321241454092254\
617287543399911463903500369894418115367912500850298808713619381266865431919214\
50"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1430098829871903255530375113355141715539996785220710744507744134724034\
387388864840178148607731919849422272322930526219611291526807154810947808918771\
7347044"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2591551197296265276391292611906798297884923536312834513781097986294270\
776620801744943300072513150375291286718661251616200443741896773449340203405160\
58402991271"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "4697807856885953409691406473309113871754588211740570022231828858917740\
952786422409873466531000932756148787833343143383297926696876368079148885304953\
210411736663288"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "8518587185682265213795904591012116981280101025613017856958500994943903\
963522030627560501139393777846893791817291676205546714774944846964352283754182\
2022554696202993100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1545155221635639633988658114861278605010352330674741788642743524399004\
167890814381528990980162014610028087609228260354343987423615479159155524785133\
528254346976217703817940"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "2803524934328764070931586857161305612875967762579275747255961739510820\
563592237773771830895878911734351511354677392669979640488361465254176433248480\
6284713085146558501726474949"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "5088153917021868597322314880899600281493151597147015117749498367363323\
475139857742250523113959111291790011131488300256442459082181720237888510075761\
08424656404036774555426327424520"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "9237096685779597107883732747678343081794350375521355184019098684400780\
138147223617119855482751540013827935218990464939474527726029375668122306901688\
890284036485011423806417331414842073"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "1677359956474356028510534909693200386874003213393198630720753885450922\
385556041340951741554584710729949443357141715220598589210827653951247389554171\
81226081020482236447869743073274350382148"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "3046694117701665585236280891677527732160112311483335515451890939499474\
841098663541602188837914201971551064178598692140700719512228310312137441144960\
806919215205843909365927143023870768603013737"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "1"},
        "Subsuperscript"], "\[Rule]", 
       "5535280963315686300774248792208042264053215499070965409287127835909883\
249897634127213664236238947239638362109528168028133780025072044915691612304879\
1664466235836499115958885104316714153945368860644"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "63"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "12332736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "1500695836083"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "88315129288115136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "3651073534891268644446"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "123683496582600963009964440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", "3694343545753479616486502355750"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "101273901088577148357405791438129220"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2610001975719106143583317500650495900209"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "64221611535219326540840669082077958701022948"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1524621005104416523010056317437073519622864384329"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "35179166124022614580777971543903457640870493369278376"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "793205768607224674671910695697334978232085206383617513380"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "17547323879984891751733649724636509031576319978888193329816404"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "382032784575076735335255866220415227789685410190600817834443963509"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "8205458490742350730556397643335258546020427299482945699429353139855920\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1742011148967834655685497162489016915605347919653598478541967722950362\
06941"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3661151413952742249129538908433947351854706823616821105399374570218827\
210166172"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "7626995814690753147596140984709685749522341166618217749779703203906115\
2871983696200"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1576572190275508962563189760600658636845328971135718961748427906419172\
210689704864532432"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3236529938727452343700867355427405155367477871751598291209025793042337\
4704697862778484403020"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6603471192648972206958649106712913658601056003604549458375319347873783\
01835667908127933887334508"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1339878669150312925981464798498243035467317580135098589365335159080292\
4131403967982677898410857776448"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2705165758890752179798964656857645774296568598156925346904567517023018\
71501915572499927693017868581198832"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "5437011048662174444332230569096111829331416027226670388328146226631912\
788571876179689674063946235014012715902"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1088280036613710320163738368771001135449790111159757930706782229565579\
34514643964398622156071787454073066650352648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2170147537830300620450725714852773550130681188441975057146679050438671\
123434704115992615586679578365308332578446945280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "4312622140128257323991707134748519412643274480657653376489616491044388\
0755889215119212232612941930045305366104838057796860"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "8543124086411371182487446392299187635996886796342778327764010934008616\
24040908586433489218822122362537938832361874445495211862"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1687412753437578684167339159732041046746497934548692074648460801188385\
6772229445319100576228212579585107642356042633857186757392768"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3323914567295469443711939964920646994843739237813518564027390238271270\
59037211764771049839449421512310820440233134250015804882955871539"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6531109246353744534875285975691626170968210153761775356278922188698486\
840670273751016951847204601221355650612158622501433226250662589348068"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1280290875281815870961405618046078525380065340108775320896275168126961\
25239633387092040993787715663935121200165455355208250376571491720667835776"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2504283497022441521414711966287893544920346669356450715210121298277004\
412758777038573834707581255616221946306932520472518429282031177946850082105824\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "4888475514530122300083296818299050148802107485766580898248493917306944\
156690700041057601648248680701247554600145388234678972485146881378492240729806\
5140"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "9524336263916270885699148042244380382974770808647016049793145754632890\
548049573240803081068441627941379223724036882740975892708900961941983646673623\
22522132"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1852330399007290560854112932863262277021307690992623667459065323809878\
243255724909153427097385208622058992646282977458845346377616162098111535864460\
3671628101842"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3596427334813044129226269230050653658622250973939189326142108377326916\
486387455259138065139671997372941967636600424052818236915991150842438047977379\
04332359243692192"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6971654949745676766555302174076589398069582172828506758302439747587287\
562955179467747712142809272228816424879216753507264317665027582916431035890395\
448912065558306450535"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1349433052512250691742858857315670891879424044111707769374104555981893\
603105163607308079485588313281968962459961315366449861460636003625972866727609\
80346557637308335482835400"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "2608276334967022719815839839197997252072596402402572116320805892258800\
603709596563277233147710711629746568654907581849477074143986767344385303713560\
575736091573446747364978595877"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "5034724936699159515146799876604437330779108324883011794748980117415541\
468897409487923021189589205231826163750348989460083466127405319366070694568852\
8948838133003033500494829509717540"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "9706179614708271363552072252102495165090788196243147654060625591974456\
014212916342547173615251859382539721171644463031533595930786677001510905861029\
90043562709831315115846495688533698145"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "1868958091131396794432153120558900395381166546809309778667673467441463\
138078792152139078556403541269998456462294075972092281215199644754498773081972\
0258319019383138777914951043802236708795120"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "3594641838706539682711016303571799609651517911870733878630876714080723\
971959118542494759025863410069868475781424765064521148002960209591463623168518\
52692917043873866543004208137498102352172289113"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "2"},
        "Subsuperscript"], "\[Rule]", 
       "6906225998855280371881517213408161728335423824436546432448923084297523\
799713076118226482235878397372090105171804966406871913079742937209391505590179\
450201085372873640205536449241785772903263759650664"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "22176"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "5309642952"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "3262260425227632"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "391257647005726674126"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "27608921679444551838982188"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "1451992249477622998071797535423"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", "63154901386849869620704039086171252"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2404479755077336770264202353844743444852"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "82957266174348424206508027809433031184006000"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2653345138722200491001753178494294533605975481740"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "79925388572546345493475052921468703000794966871422268"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2293300108802556276251901411070006718621789456308866805920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "63210928615049422188006674378526022270404321558670818409966404"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1684536779160633344372479221837495650047845313932963343666188522582"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4362262892880002437147132808605563857724453402763549802236111587962836\
8"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1102105691480740849575670010778554256436692557623825312492488773386742\
935662"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2725317376390908801764505329913694442716959678625328371775955133356457\
8331936128"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "6613649776589523455036747336151609816114698450729008650446037446577025\
98751479024240"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1578507012992132422448552111447446958952835812748822800030489284236591\
3649092212201581700"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3712182918452640061873745113809081261860662230922239504645540454223943\
72219351806701159992324"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "8615152800026862745699162543419166746494234442896186741371816971522138\
337290501872568216174769044"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1975702045603525540547444279913934377312259335379256147773031751096643\
84640422076645549359379562770334"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4482270971067260629548975412029804006264101550427142502971944992868340\
829374421836740643319595702880586624"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1006977839287366116870740034942106481953428962586571943242540358053251\
44800643094657829140643709464626484446228"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2242119411646266930834476526650104544981736191317825064136778468202383\
085614072755641350810053020779699968236770776"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4951541123311285166342762995279763148668045362688188387206679425862405\
9048272048146875012440907651857614463501049021206"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1085305130424199826714602728870972444536291588080500382686856665332993\
200448060765622793423261544443337083682897487527291556"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2362366043133580991787118256375050804137206284989808185026955048877690\
5784932692507666369161739987691560118462273246353869887696"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "5109193314727976711099060203824099465485484294110292711562717535245130\
03712086129439978037262919778299766575478520913714090468940380"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1098421639343159397584199873508747491370784010860394553342262186566283\
1912442946563556518282213522248865935378119804704165196451193347612"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2348434054993106067592790594382267076331035492484951298002649773368009\
22806734689388432275728973897906775675205883176118607786423347686905876"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4995086963629755231699692416605250534352105228711793651459409142918751\
761729100188792166220333554694302346049681085674150283096260002145339868270"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1057329150982132115299522299045222965810841412191464183839396492621901\
336646886876197179081319049102419784603874722578984008505736942127475155660901\
96"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2227989210802713732431745676876165284977026749370300979352668407411464\
872044546378424167513423515721744980321865094419222571611343949530520909572404\
169394"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4674905013246358068167826825482661121358218961193339738143407922958582\
894072884597662914901445236453192956082681268207940889936333812418533709029076\
6827516732"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "9770115697212128353703800785949151843010642300505927830353026006664625\
062094788833059433655169078876261354204117932397936187834685604479202124489804\
42968507869106"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "2034204924449067873125619847355134803066570117012875810149499796878120\
446194334305264224446111524561453674654235751120990807672972051661987716766875\
5150758230562833080"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "4220366760198256785575636103396615996640796020052359893275329436363812\
271489045456946921569899725769720302434510060692768622632909648806061714929860\
87321432272038714111534"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "8726720416341265851811804612416636656445836219055004255310318063911405\
876672720040499153817992080723723983958059598048880713984422405180462926532212\
084787876518008999948817408"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1798769179237531024592107370862294251293043917861154869956965073067485\
082316298769229153110239820299642859984886880073768716672385425942725061148382\
35073757598574360337419334947688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3696539865797796600430051121352101389065056292638994618711078487169431\
227258474697539618418482848918927004197939563234744318878281872960032681187943\
059163909024249595910852708313492232"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "7574911396368965818119405966275688938040492438337073271725610319574749\
388289848544181722870903795620275639798533269321318861181772804302633584956376\
1072663092289179047138584135902714267010"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "1548045187981433069352007252736845923874518627942723397636644705231048\
458504985116865242623840419669807693896585174157052356029657242002772678304838\
798944974209051993583970997009666789983325168"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "3155519600578059489604728944443663546091029851724602505450611909072035\
263810384902145305045562495531135011829600940275633351817780513899853227318152\
7114635089895876764970970349051402987172887967756"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "3"},
        "Subsuperscript"], "\[Rule]", 
       "6416416205623402895858055595508954619065530925311713414174958442843355\
740146623451319007095592904799991934940405416798204348122580925274663177694170\
92340054191723628693417850544196179070491485271778636"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "90959409"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "14049688655880"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "17712247709049044184"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "3336095403214344327122856"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "345762853196574904009199019900"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", "25469074602649064216912766000708312"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1495027779581844296781671517096907710864"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "74544612089457151291036978112383022833704312"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3285761370434594927122942892616372998160190135731"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "131501558101924146415958643279882964374716055767014320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4869703480702928166975104300437051458663094648848128134686"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "169185425360638992154496429860016732050315626064281819461914500"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5572542045370760360546127028559692831570145682269115378989510653305"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1754237960105022228268229526182531481282173821981625935939785416907821\
04"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5311834211698378012432686440994191583060288497134276092383251208490397\
371372"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1555077703011775858726543440235119135382127655788459424899045638048573\
83691332540"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4420082981427743453915448087780426781027984794042994436423015643646657\
806679939359111"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1224002356158076563023945650371251424835002538606737501572002649111694\
72260120106693668004"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3311792211944838604965806436868023262111809688086215810099606048356416\
778228316832013627192782"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8776722771055127850952416291990178921521408721114440158771208392117529\
4387989550555794470135141748"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2282928214186852921101597662435055137800943678338116278054472196241555\
848848333909783877646301508197519"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5838711394937091750512222281672765602659474723366159636588811513540473\
8911457367484369645167389802633445132"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1470537483146971456256675065922304398340055244743422244422356102355428\
118347802271881404837917804944432264202923"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3652179966794680766395068318950211274652017584180055927209441718884507\
7216985562631518140441525591291233610663304636"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8954789354197974712622641434708131472399748344615517649043944748797553\
38927220463762903327959936489316440792209939894352"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2169875745165538106537692562376928443999157293837763546266565832989191\
6658393379823381569828611627534524910616949799787485980"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "5201014978114408582361390065149719996907215470808762822120003672380156\
77849064428170610681769162869785402275547106169055233697394"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1234151465518552878336869634380189796140768269835764780637484520798184\
5822310101215214189575779728975462052255184163367975277763840284"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2901292268556999847943254522439461571424132227429818782320408751700177\
30694746468603523698035904870487535955454317879434293342160006418731"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "6761453283791728508544189292614354844046631931689826137833637588075957\
034335915756238375429134258999699315572150076252842392662634627338132924"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1563035199191785754117683689574407520449234022991327836252450590264323\
01278323247129690579615792154689258860429332917857316839108703593729509475038"\
}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "3585977059780582351367676298764922110942106830690642756402124616283374\
131890520133269680859624287526156335362016922062490812439674260596189460019224\
460"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "8168919232547634668073583913939124795584382156479603655345104375025002\
641155194251879697994887946830882199057133175826721451224620715801080072907655\
0316948"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1848542147342999759322316534199208544219266363239904226353882139188015\
071647288641929586609165338681040608539148968159349107247577337260006358298329\
600939470156"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4156945423637625173716744835499250244641514143452521587932991425358355\
653065268431663091465923713404549472456036625385091940029412915143130493096680\
6931195813253640"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "9293027022937490878310334428771730791385500812449999515700179832763109\
994864675725389749443325709954867344219024792554020168974963053900334790721770\
04481697865897372124"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2065962755800955250599148670000242944864764492879901353482037706298236\
011102115927637273804924799070964387119267158254073709000434652622737725172743\
3513595945838637225592505"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4568808023549802965759491012501999675664168109645478673748117344910913\
196379371671915942569778720859832760748438404613985092395311490874913795258721\
76876526007595863739743217676"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1005357801359416542797196087534718229991061647764158987642334658524804\
340742345957509693132297116489983878128886869047641662261631694141784616708011\
2939465278386190664885304364659238"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2201853635277473422799068350794655899568943726071119000419951437557318\
657675597096880831979752769098289326095372076113845861653358684580474168187220\
58240116063204738753760229545597722512"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4800765739696781690150696477326895727536370978671304999679843570712427\
184493390805773129470200950419345513587844871702807102866812024015940089767140\
478761959454567304473759656697843408769232"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "1042277588834952808836841812089483444050060370985265657734553390080600\
917589852589096042705432995237225012572664400323772829613939218428438987581253\
29519208678574623724108258540968387342234674732"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "2253703088181892829825678316400199558263243544944363719483597132715253\
874590216954337749771249777293059518612500960417762941107081195816806513881936\
714741913314883632370609812484941815331378526790913"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "4"},
        "Subsuperscript"], "\[Rule]", 
       "4854379378590212800792833138289015348406864464972894489853407126445383\
798649049193939843607059351076684658739156405271516607150538201173596337393912\
1759698167338440561935710162765924455367558368882716424"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "263340"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "197516325708"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "200182320547197480"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "200962164401016110976852"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "49457702521989761681781211041"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", "6754660700486473307855499612944688"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "645342417694159590569689817429983708617"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "48220802909542498239109700672528230575965280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3006439132859213809665779845263093862476798486255"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "163044408459386525264006191658570770647418764859344876"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7913784839951491409459020516134877694526990081483160946331"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "350907044384340198967745057084374316225095565854170656721013080"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "14433111953464004698488027679951751529422460324229251528897145967367"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "5571407366901444679665806155089247553846638053354702722344033405151039\
40"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2036965884145515915261242089774855902687700594978280754086922562897606\
4490840"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7105443885079328442611304822339726634456118722289168497754414063175268\
45061799336"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2378826181898198499954011678327022438274187845547005390626859916237922\
6212133629218146"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7680979570528283585151696999177485476557762377386239060619392630329065\
00705032215662173240"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2401687353281902793299140977573562828710941842052981862419957824877760\
3632059799970213237623224"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "7297029846039710263156232135476694748763306652774615814309920010358460\
52080615302374996652375059192"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2160557568278757601902477139897480843622713386849759513429925786387814\
7516189186084491434394491871463372"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6249641204570119397656035010425140432168859020562107628510060126804595\
34817961275772388910375827692027022112"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1769886642809348559106857421669176357867893154094793762274651306968485\
3438253850588564100464307121161632599628129"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4916391661373167523847141891775584247520245455388631491101900321669914\
79821129083196554032830943535156146802971092412"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1341732698319434796272027874626124442462634897110769515320118782882691\
5692370009833763502455910928305194511739273192385975"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3602686944197128437160824002039002282463026240717761734479680754238842\
41604639722104891853840580857356141511115492356635172804"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "9529679965943621362252376103468330075482565940222489431892510925150780\
234028201372825154930549059376565293809787577000927657876013"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2486051768400277261119887631949243690108920763251280579725652623736328\
61461431444982808404203565968597302066743445274493937965081411688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6402626918443267798616698379186031977365934925554717111607702636388104\
087853074798211056639386490900434325599820745283356590613201094695419"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1629345260960652677508073904256766456934483406026914355564755016337333\
09412722032752855452072222419192454643407513198864360528459325481593410192"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4100401098051134381488715047134588874235436193949034536844582671926735\
345491923073976782339343173362581798327550285377252712489556018452274477995943\
"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1021209896737452988244561939902616321242190922814011824362503988931853\
644438155736875722726686757579921827360645446109806957341464502257882902681620\
88560"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2518641534226084755247880242111807540190686944083370783792783827701874\
286184953140161354371389193032762234562971347383194757319339826164960431281984\
859243234"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "6155187611018897422139351610647568732617716139895134706567512465912194\
547123315592139709327718834801204862449875259608959189397992815731665909337108\
8471779969144"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1491342985656967289690346771077421464877150651585983491985484838865580\
193845861656372511016132475338805729416606638922429724231323585605300378127665\
276713208984843660"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3584200263037606562032716799332017372707593155977580654481420032099651\
590720766361908671007671433751607267331826035731270856333937653719199295804654\
7316130006880776473136"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "8548391957432850348446767304065034115147686255634262868427787894781840\
000857364852176990457021967522497130720797657456768886945328482987963551774125\
95507480813320469270937923"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2024122012225518057455428646163402165377770691343307519209193746620330\
571999286756536192004468061053072993423660769313712386785700634703704129100635\
6670840294912486356377691452984"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "4760112063243078549780077356552674895440472582512635099768746153165378\
152967602346939679455481699597524176318327040860033331585274917368279175147459\
53698774130412813555962734037115488"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1112195093890344682200236702025303057646738365056615457535201679766752\
983259402363580924784855063972167152920390694516944796140919366915488131577591\
6633125124608389495077404996175497451692"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "2582684912593623982515828235946768631952613924461869922369006420001161\
468337785007808358092193012067105202905843878496655545173560704965081077773077\
95174288268664527154450926855817778999001149"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "5962402450264050100176177714754504927791215829380452453045193625172240\
930366140731462680808469491708083667975398606745174622722068148511363079048513\
388273270195154674853710369452895275257724470624"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "1368843329783936980124711389501669253385267886225373708680769214153859\
169120047795038905425541963892455222008880208401032371423411492207800834939883\
94078653571553129679739106337821924924046608544996693"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "5"},
        "Subsuperscript"], "\[Rule]", 
       "3125959201278020487984919815124176167653035868001109307860614381575426\
651749430955015723337131478981266874662586226995326976484010618752446710058454\
610850745356174741363919035627897804709235091742837232352"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "504"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4949529624"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "249308142947631"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4818521065551114692016"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "4025813847106016262470931306"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", "1165179659210675852290380918284400"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "194536893682257119422197197170049027487"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "22773114541666057929894001787606431067451564"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2070636865458856447531803173992103413521905698302"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "155606601703414020658357115389308829372333497065086548"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "10070531097376486950255255993460161343517018382577933926759"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "577701546025832294461026142400425233120991759143145478878775868"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "30001813733050372738864317945856665077115044883864995308757005248453"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1433217142255117390199355665522622727007165396869728466590918774172507\
608"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "6376310936288122163955870487195517366295088751089124985228618778301527\
2106902"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2667934516046698870926975047756842194991747532565510217830454858915892\
624411224344"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1058179075509164707398114849288866381981748974159516762229700851601237\
21982718601473150"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4004316010661277724978831636371766172793542257050541867104676368888161\
782269812017714845900"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1453481180265374971668535276709895202276927282121800930874679668840872\
64450426238234346428246750"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5083385214915235359078214964303408891581973269125177990139791506609549\
531295056143742953964773167444"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1719534487408158029133486606197304858330331486329976590842959299224599\
93997942906856281418924677239256391"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5644091776374333346212075773904469704933734425404613562223028301887445\
922620870405185686147687803915248278144"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1802675640565135348696316259942665551161730726589189305180262617477009\
01460513325322131524176989044897667246705944"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5616105070325434769436562375688743435058188011582001996790420643626334\
256692063963622917938732142615566051619799420392"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1710278376485217834809364616697599966088979775814392936464107887560481\
47824255952479632205183057280209642718054201887603253"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "5100585269776732510523837735205656531901641951250345904826552162195595\
331377157842463924580278959037701223300051627185325006764"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1492134208090593887197332263063316950483408221586569380356903947184888\
90735591911139303724832894423322404853487656309989362702893556"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4288081670853056695189086336776919719021698991934662651720742681973636\
987000299932839196795336984334246819664550348504170661152204221624"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1212130387699283660934834900753860561256035195287063965570965288439302\
72458220067552057607724219881156970939027090390314527016129376334331962"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "3374204750870547359542984597792438489428065925270184340378061540248259\
508881437198960844040330642452774625139755732331989087692783408017007860856"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "9259399462262431658534395345694598560419384803654643741618532060535712\
405025877601366669996116112644376487608029204778749728084228692040433075409628\
1"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2507220295560575851262931096214711032935066897487511789112122699007257\
810256656515085422730776115106396028406370782102286027809626836236204358371874\
376012"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "6704564512762994562466553739190781841324039047147029876113934347729984\
577440126536544852184290461153965527595975804581846869057964768844575267657581\
5264096164"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1771956553484517847943346941904281939292066221262088179533573485672454\
095489024002010526316348767746687008999922020088596243634159145355785290952561\
187448997752740"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4631758846432106311856162868039288078873947276891923651904459416510355\
288512785989069399232553899645536262123691956210627991157890800589129227031762\
0483413654430703874"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1198197928691771084738645598003898220459713947829534284100107004646522\
735030643698008126887610387347786549645799813754424808411300682110676332736107\
759457377031238382499916"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "3069422888823381912743409060925653812094474504589543661651142089886820\
554725253246692313447840109943695469102844083058429050355177092415018136321513\
3991729598515889544958104380"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "7790497520737576083140330872887270174785974183249955744569662474417124\
157084787175394698099109091793005000108247140417039440708585315544696565609503\
56215619204726152958907074097720"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1960062618364670500165896592591307414828396162623082243799545296751557\
314505366878392533316835724632020145459362943506803352719244740431152033968708\
1080528793705652523266756561238166487"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "4890689936216928916255633537447056780647978044146373500975256764288035\
632837739411582218460179364756728187850015650760755525655276875681225839827159\
00315751102751459100627426565364090248224"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1210736833154032311290208189618290286191025100412772514041562126024890\
665624312559931754923059286948766254884715555778390784351000332421834469446460\
9463588198208651578388805438798417533334972725"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "2974946671480772648198466413031093553869623630581403240940348098770914\
175708980040500019546858697782921955930120059563449364413575016003771628072690\
15907351286636058448595226374374415167431158841396"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "7257991462061142195067306524819428112158759507707909072976706455502543\
131337858483240882237778411597930339412770010483776973793709515937489139548689\
827425748896363513287546436120287826343533390596153195"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "6"},
        "Subsuperscript"], "\[Rule]", 
       "1758767440652243046253186701240416103029833095281562333478818089814599\
174070634131619511158079779757467638956545848478894609722687362679205814552095\
99631685855000234850185624308332743809641304352589789836036"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "49628304"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "29065407357870"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "31655444874116277168"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "167475175758521745808379400"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", "126339623722080838778872827440952"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "40580778631496679850369887793173496194"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7867992539544152675292605260876014989012160"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1081926869527837720580309022552188947932853138320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "115599586363207088172364061375659189013383432421561028"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "10168589496016598387101412559694320633394081145399338113837"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "766003262213130308399752968340179145635598008008195877043006824"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "50832185439537643081782678054622824865831587978857154997834987657152"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3034741341614533577256271098775809024156523992244658109540533202123133\
188"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1656469443196913889140940726040305141627837116634784359539648003545614\
16440129"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "8371851588908591879824035626875143483416946571449848106853081542978872\
434496002884"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3957633480022946255015302220973385488371501930429105239960487293950582\
08833055311860330"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1764430518304316144266104279714476644754015093624489351948399771100372\
0502253330811577947708"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7469315970346986999790831878838558982328846495338090972820698026468185\
13948519255292875454022171"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3019460979235105194347251259388435567811383012136128835561809647476210\
5934299958481685833693410185072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1171198202244697467091562686883377178556787140431082410719692828931125\
993011517965877764352582596247767673"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "4376787594243098655149067979910785885003530726134878395396401151280674\
2309689713697593123464114729360231364036"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1581343960272992605457375063216329363214416127605295494618485671866192\
722473969391906157820420905956382865308353327"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5540638303666113100406468869462385439987936457247181241088270040617014\
0070872058571613771739548050578279416807479889932"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1887569795854847666272662889929829813609367164411606432749004421560721\
677330901205519291667003549605027173323668420093442416"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6267027097462421442908572895114139133899098926084355090490180705189786\
4470309137016461209840861273448540470115154925299277384632"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2031991304232179895383313203616868970370419726706424676836982913998275\
112475639163396620875177427800077395642281021332451312514795585"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6445686501455571418629422726391648354133267271097690000990579537762833\
4186242292235100157328411750772838378873925883411900338768659154944"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2003561509253214004787616620299895024864401737431257721771131886564694\
991893119080941133229717262580554094930992807615070745870255359092401031"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "6111494172854446587839712165228397166700865163790680456927112195398074\
7388201735240724639100317717142870899362084073897219027112165957643528276228"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1831742620465298375952266152406556933087315775239774269682920525364512\
129957376979835511456986965399552064100382981103128414944108564783000206711107\
842"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5400816411952440845314533869820378157935797047869271659155763664693642\
948013483645768274515465239668930347262434207785758586823524602782088759628032\
0554796"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1568156684945663701201324961050133299218487235338697076123455531458998\
300629652110445181259819465436641847713040467827006570597858494077258905206583\
956825628536"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "4488169874446438041953487603912436265357740548060487375973934589429902\
045675024172217088656316463974176957046682628216503906730262343404136003004398\
0543566466971048"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1267290796006567867725278715405442360264056788623193495583791222519938\
165706543627921636121493828271618482445556023967616113670068091063859362320431\
775676393093660885710"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3533090840158016297803259804856375357450322195060742042916194319462940\
020103847431191328558634392050402538067922931210296354962784787736791452219373\
5971691365248506750465300"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "9732400108974072272802387337138398543137052760472225930387683652559772\
772438457341417469307318190731727280298126838550935210919624784150001795489650\
13773799720478179339317146717"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "2650701266637574153467218812243658574286454735038749063585569001648685\
774618108076235488970106529541136575324871373526963990905108515203766783912382\
6367478794917679514987711049024160"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "7142382245036197882602614867848019555192920523134935090396307045725452\
718666170816464144917343123350640773208316774921989614786350507197638588657451\
80496066357527466136110731548738110371"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1905073891242637829545622335945254061769843095549509775335558535926813\
391870989947860101495476273900916337612224374055047581219266840360435327146137\
6252193010971241141918441803232340537166268"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "5032609563091953484552831595161086226229632765079819321753357234437879\
031482517642797046598533187985953589067718642140851462629928453614983333528584\
75559247433243865890845390285298910985878388168"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "1317336464288492609866044909188356425711700149242238341029893334874856\
465500595224903398535600905987738312450826414965638446365765197098109410405589\
6726564452178792459702988107715517299432502475014880"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "3418349032936712824919824136624356629674151290828989672490975025268846\
481890796459954133037343957762810506632153704286987242913187995504149937230350\
91428557039818046736786995184194897414917332582484292669"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "7"},
        "Subsuperscript"], "\[Rule]", 
       "8796961194725229367069463092184953383020962430169271448749602108112147\
780360652549087662731633483155610821551757703285894856049838389402769595009356\
996397622855652320646525610402635686136328640883849118139460"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "55440"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "1108925051130"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "186568022627465184"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "3039952549127167510669539"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", "8124695925836110763195577977928"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5731133205652289705142647798368844592"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1975159593933189439928703278771235858934248"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "429157749779461758614727031290233532024379898148"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "67169779697352775789333072537400994604480442667055608"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8206865355813934097678833216968879259638032488462500515478"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "825342192165897165264657032374688915603763035695849817978675724"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "70901628800157621053768449840349258840441379795335336128444129254960"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5346067042360210114453357181530998424118664345387652410279974027789479\
644"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3611524460586793265730284449399671277183083165652385576314533530295288\
23267751"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2221042418935196968666357321359901779446904514191036992139431524115650\
2183165008100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1259320911199153647878449447453753402843518112769402125187710955659141\
633561972511900736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6650842409234161478002957619510900113017667417026262017302783820379531\
5312709605713301086100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3299335765584528896095614318577173968537227077701733653976224096535391\
294108280665666379210652606"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1548170895502671847349517926650307348786157364290682060639207916477692\
02344646816302569116157962280572"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6911993061043056810176092822507605931852957026514631250555419108052005\
453095009893759091233242825206618233"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2950829769669930639801651314567990451092649413946215313664838602595870\
89193751864786336020424248337119373604788"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1209749017169451450358629319595270644718825602850561068245016464516952\
8371183225358520370230851437434131780564473820"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "4780319034635184442415106245288199418884140962355748346472801833001382\
33601900463364391403790359876645764642470610270200"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1826501745766469994220865622296130804608614726259702954911702092719030\
6583425267972642596437746174163767485839258652940359632"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6767090731975399837305625831323840073013140922634943395363144700729657\
85730451997607941628807178649788193513858616813871144091736"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2437101636515470969308551917080368796376687017315838244564444519519021\
5358387693300442694817500852794720293212598709577108402782155688"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8550323354243570889231993787961625582354423682408004993500209351431932\
61768044781356006035482062765597060404222415462859079282569550452580"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2927999765125659217637249647183623606621921789192351283434473232737016\
6985966162243562688949305446216952951787166725082369029185686120230225902"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "9803730112937426024132809747751253744971256453585319668017632423748638\
06331628878984927491477577585033116305772791341997558568650657597682413778716"\
}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3214533682957709836242405590715704477954075310340265733191613118213211\
200867737233082021289960769906663246098645644781451921039759550178913984199634\
9971"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1033613355205314979767664598282399945097996657875625743057321429807148\
348468923545086159730034047966969391699115952449065446272666660396679054461870\
036929100"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3263324467186359964567729522790781663411848878262925729453135916569087\
375936870636333542692546399242885630708386707441223828629412740692271629665786\
9328307186098"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1012795115728962133767395200583934589136207507046038102506298781977063\
622779349498274936338402162679343280525181825764930512745758639452381220980180\
175908504290176508"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3093101684761471200077433881934291342752840659499278378720087700468444\
704962834969322883890248002088514868458824469324273670449810245586105071002214\
3226046709635948983911"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "9304441198731497832306489647065054921883084276277179141538714639749007\
070197395503281373651847102679945264769388706530457672396588332603445267787721\
81603341872356468667026232"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2759223333830457548818361411013158185648728106688680602441688757232546\
264644376394723909379993154906398802038912307517135784922650477859513409798850\
3934740902906514562576954813258"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "8072898033184685594389627272351893237865741476081643894362741167682057\
641117139317461092597865550602237158999057600522742900130155154285181807214297\
65399077953783573359019627650684400"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "2332038656512083719666370140687062943798545728826241535972180761261938\
262944077349570166721087614496090661126975447155412098802702685379695638599058\
5144593228324932931338407673980656122041"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "6655769208726415488647216400778134289886770813458070466006981857592336\
541447201925897736882390861099839080525486704267785577429807695231039470703729\
09720646736123310179331078545633740624803728"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1877963203188177552452631123294439974505987606807693572248063522297925\
434844993598083565325598751309807503026523430408470411822781015776755234241741\
8318407321285037164935110914887009996946162136151"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "5241457433402066106335693136262659024907054556756907482337328723365222\
931019129422048032365201421891836809953755071968375111373642508926207581907833\
21349248517676404509139841121513487063393631956130436"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "1447854049244225296499191791457035376824260830241871838647970699351353\
033492805676483340987335807955083575280875183128102462231541786286130802083731\
8723296521997283060254579917376636993209594039047669010361"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "8"},
        "Subsuperscript"], "\[Rule]", 
       "3960228893108435316989014866413495895497107419127623482888201726450705\
967344731114743068271114164646476998735492881031306512487756362521396294219550\
50572704868135719578125648377030873783080999936522483488136724"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "25581955023"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "11821123459037412"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "19651331684878750251828"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", "285303483254237575672251396648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "529503281067668637367302639321209220"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "355142521931244651219921435512339191249788"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "128598597745672892491878140345410107685777717881"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "30532694345502381078652289386548021998491316469858312"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5311115122805386763744506203215090210076359534572377320586"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "726295778856184253915781696061672014597584738110235199068109372"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "81929039978815268032223952390080217811869983680672302844160446441632"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "7891450808498369158470339432237247800155492046192644552615916709345347\
036"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6659742017110460949108774722470236420678746797561270162263938156676314\
80194057"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5022673916668904477757370051331851674267420428005631416181358850504622\
3926206272568"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3438372423873917305667266279825055750863495513489498763292533968185439\
387168559904575757"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2163405753874668944626684287315486784360965403995649556676560420683133\
65821373917951412612620"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1263910921200729241873808468283221154655108165558021433415588439960643\
1670369743555452406952788558"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6914318066978389167732469422002419970587352142142733473324632455227880\
57373430033701941140337912663976"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3566985457939431881470254386067607530381103486512821455767575976408688\
3293577655941769862648871182745690005"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1745681812354912313639569592954866618285625493694972605271262492235514\
480118488678754140333690855350230719984260"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "8146187042309682946954855108615360937832368930185257458087260123898198\
2120327652083292837078297525806146824220160986"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3640618137615572898885295227370418029409338063413314784407457216473327\
009437684747863841644362875145607308784252425823672"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1564157133360181620457372502871863578444413046927487951341327604536076\
02104592712320050704337138186794304627576384595833285582"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6482065675003868263871750994019067971893366140932157876706248379947126\
249072496286589084854273760095887974009294936793350802703776"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2598615765395140187261299845533987340140200653818135711866917376886964\
05442271881179828512370205246296059664313022166696895802078999281"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1010383145492485627403247540513061135858661836137457059528394666079970\
7639630118575499969196163457460565366702484913430095988905999176284536"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "3818911121601479961236229952634326604520728999642723929029969211545817\
98197694549560310011140918775987419464598145544607355445193578813257855034"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1406011828172364055270082341775245511778643327089919460623636140503278\
584169053169585503326237767926674483078522910378805153026072626197946991639968\
4"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5051593419195524387688327791084895172650277828370681533494408921088069\
635912889850724013921463587481856716465732184863639581809917939528347786024821\
38721"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1774074231277016760719059027664307375391219250763709561579016123923788\
042532023594184822679445886023460210945914190143757267747164956667693309771420\
4041797496"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6099069197447895745346662160916550500578688169667889041121257280173921\
007616836820668346621128744814584223099573472104453790174510590364042645634414\
49552022123592"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2055357030291210666914502454481687447520231049138070787810728215378765\
013006775625601519445538452778073420780052749870235555645844118612126312682441\
1618771272849715632"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6797873791860267668341818106681692188804423410023561510726774662995441\
660296735763852484513536498940097562139458715244011985305428880385272982945781\
70644400167693842630369"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2209042864197378824099202118415977375993053879638023515421200040025789\
863352842930270406295540808790731822760005720363408124710928719796006470100875\
6867409288123216692900830648"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "7060279102484122226592559536756922799993807243199752924141398530546854\
781662137588926715185230018353707708847146395336604084698594070886214371645436\
65144548237794362290147598492281"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2221420339314443888717375563966439706959611182266493156895644575788451\
543847848153981135303318296285883333827040931402753654072756390659213811463329\
3254132748343963036084583679264717840"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6886558824510086564905701284825167883940721247964666755658848144441905\
692361598517499461767136348407227116085489312581483592551580677998188738209689\
92318289030802546089699887153450695523947"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "2105127651913914900509702780701818853325414805861021128254722974488469\
725848832511086531303430479882328798029837178757723238824901140000726669319169\
3743204138574812539558455593748056689005561760"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "6350016257149166885974418912312876264083102057438894306753269109348283\
357774176780729814025506255312606370741959720808363271229331388552226200563554\
21874681524816243827232735912153329944301284862692"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1891399404967364491326739521984974567577155287803851320448769779996215\
065942776465748106168548419853679387360989740475312039137753513693925669981344\
7358187745805417891694918772182822237455279489584967680"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "5566394666113872284321694362684531485466102229426782897168591621027432\
038210553614980187014868827096538226379164145660441540822423709298845026623370\
99709144685994337441417083451792121219269476384801853460829"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "9"},
        "Subsuperscript"], "\[Rule]", 
       "1619563575190643343139504391058193604385139315332316808385830032504780\
407326448967472686039941881089991777311883711537176082507604893677461614239854\
9760149435977192306036479437702321594829040746768695545832165564"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "279444465"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "680625052290684"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "93643847929875024135"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "4867577372064075979498821612"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", "30529728914339555799315499553452227"}],
       ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "44765303257100052805489351394051159138484"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "28831832172339986407615197524518638530577100338"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "10820024180760387125831489744026451958631430699928984"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2756289540813950722632089458567345180579181322112408165782"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "523189348116888861132575850986032868150187683282803843682450964"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "78721488724914300483220945124775433414943064979420671553550032325715"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9806625433029277101607835941776357357410677965769443706963975665594772\
560"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1044263133470048273124569303859920022123882406573138660508884782847699\
715569803"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9738556548978741813288809198696321615300674467115784034392494225645068\
9096529741716"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "8105503874715287651648090990552755040941955444381763874754484997863833\
122202619740296155"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6112236387537324712391472124490170034086099279445023782136182604912620\
47465993458917833468184"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4227177586930645799018448659357651398224075423350428580359255818140053\
1376305155645722145771287300"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2708244664036436387009618622301157115824883301176632694649876208930891\
817436954216243386790904926594056"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1620851933419521680598408494991712514148294315510570823504223905097424\
96464862653779397847213009445172790267"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "9125926051043859310258314248313698360609917143166503382636061613896037\
513340143783016790921072454038129793532920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4862875024167538771475325996591010440749916883232957106125583646951789\
69143711529841513217088113520771888546381969215"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2465061316571983316206818754310821785748264906791146406985890462014208\
3198966885389745434670206640362781982833905422924476"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1194030032230044601333109210584172042080752924993741427796886732415752\
726539864545920813971053742074457925860433975388636449744"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "5548058271072861010167072445006073609541003978623514868656103479712775\
7578342427115575071932929143017504404757046977228101913415268"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2481318871498163616051843334803153674782321976897275523699394764754217\
624761762625028924886245538797237528728030489151393928550778829294"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1071378119002711037555175405305663853107552993085072172076361384105389\
31400072357991953042123604309442039998898666219971922301213354008438528"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4477920341850808956299200264000643724975876290598632080264497576594637\
220820407952479202322047049859720436120931146717609739556046326776927972506"}]\
, ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1815983076683199156949114951722745054380877204115917390553051652898456\
606189135609034159339986083163639420838764014814601134749167314520914188365524\
56"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "7160923894492595325282358103648492076033277108286797042546693936722293\
526630138832670193968990835905093171382291215488175144199375897536178856671021\
584322"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "2750897884467094312180636588826788145062645144840081267785197958265917\
561273805649401190117919069339707519663940921098150724133652967419624763457370\
48253693504"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1031271539888701051687147406935993986444125451245447392530203523147938\
737924868342101487319544511460291103051883629026584917908645815502033459886507\
1183312704662894"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "3778668514196786964837832605290593955604217981291237242890890355436482\
231886254693391232005711449712068029621944486505286139627960526939352386938872\
71976145584071974180"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1355138253899340505732489044059228450622249394420012441670732881593559\
325986039437201283975750801119342956227787922030489497423208102593025846326463\
4675350711923889659347188"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "4762824249200229752951249242703486983273926304474098327441520121917688\
239660371205321345370415262060046827520466034867583973584482662762126320524747\
62879417232363623886030343328"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1642443132739721381736675269206753507224581948251933882958824572803539\
559863488860402828680587491265958420020324340180372738545505357158765839312833\
9992302763811914679537040346128964"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "5563226135961843880291257469061281967082752838747125747971377735493936\
746543020687079858024736562660977807142128406312566786018710076063289685684328\
27851567069854896898513936509337552280"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1852683310837382521567825479942155433788868606272395590358944119463440\
307530226986895059136803395811056524985092301851974536013557296859887396216170\
0865345036463865234076332390129811966850824"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6071655596906689199200959261264444138357423383558094167846587419234388\
988267345289948707945614835136219393171932148088973140431257065960310735833675\
33991750960133797662372067589511008924672252252"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1959779826670464722768230972589465728512204980507051653027586252942268\
449939172196615552207811882517295155656309674210193585232599832216227977529505\
8690021115808026338033217338146483885961230890779310"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6235006174935263678591885063405141275460652705434725484927112845481027\
028241250036136608973671477038750854249634975936825612129211044221483831650835\
06891950644923175646739904759907806624335156813239653616"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "1956619523661973543711717126775654132508097286305632707443754655456300\
280598213211301212506298160164092395839627742723667789884209104351519589521450\
8593253543914951844941722255680751455148727877551814470756822"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "10"},
        "Subsuperscript"], "\[Rule]", 
       "6060434951894409127934088003868016991662156655808266419215165898072966\
133737837600221268734575663666160704675180700721658880534391877991549511249951\
27863866142544804749692851652062425840594359580493098311671221116"}]}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "0"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "604044"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       RowBox[{"-", "28974138084000"}]}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"8", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "10644673481386307847"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"9", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "31557457265089635160080084"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"10", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", "1031160114537822835201004900370102"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"11", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3843724275295180806696188358266880053004"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"12", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4769122593718574031328484686660140185202904980"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"13", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2969636918136579617462617676094420208852441274919072"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"14", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1144315233632478543523618531152278600532638082200451833406"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"15", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "308545589826729143700667993522309989839161965380804869366337676"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "63005436586438455580689836958174161442351652157139507801666556313934"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"17", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1028853537323722974993350898104443557236677853073887109641400808749715\
7220"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"18", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1397367896374363020054470097046494117375537936535461648577772252189818\
731278328"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"19", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1625684311809474190155944920755981906502876409144963686009011077202948\
07156251058608"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1657268723128144244936602102845647288380989964697427244135774688993726\
5198695651090956571"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"21", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1507193214445011780005042300089731826815410669405188060209317169705779\
504418596669785041169584"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"22", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1240604754985815016538964779449193666737887716050217138809576593818185\
08164231698828883255235355533"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"23", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9352234800955759116930601672778880436055270450974415402101179998701497\
166111635998563062307295776408368"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"24", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6520322376302268569474470025683272911152831133277943813017551800377172\
35212774233622570712297525669945458082"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"25", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4239019408805809288087858076777667277924144308877780663039057381454202\
3457362415962566783419042817184241293552672"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"26", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2587814267991488644376421020671334901092927470978013260991377208336283\
040180604554580039205499353169886465905272986154"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"27", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1492328843781583355077437659895931408972381012017652508175625130474732\
49223084133988953822605796499063995095553763074224224"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"28", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "8171404516898545648749749299898269905864040206504719470317750860084969\
154724010527946701733022843103351658984448613764923601642"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"29", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4267505607675974936130739400662357456750507822028023771338765582099773\
37653714297829357223419067684013850349675301465493902922817920"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"30", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2134017583094636673349817854333063840660729328104747420508772928126566\
3200431327658740287765718014027720503534664401087632962757510568394"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"31", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1025334999018896081572102622896250739784684804059009541095822815568177\
597357866508138082553020774765060595804686257462764770682136930360065088"}], 
      ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"32", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4747910751604174505665199137388780739549943794914907523995118826198138\
4999485219127201897901530124378811548827510735465682866406537108616107119174"}\
], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"33", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2124646606158147720175609231701040285562203274746664002447218293178733\
093631430182624979380634120877584264557553336417770591660354992895286734123408\
712"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"34", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9210241439557959045710871933865259809430426528539264462736089563942871\
496161508279267418356793627803324615548252369998293877027596150297304316971368\
3563314"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"35", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3876144325226252205099318655388273551176625212535287350075382628958558\
011637812246433025914437910020520644234651797154639319729257526328377702278709\
820700495488"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"36", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1586806864774936280549834547564276022453254638638026795443060458963796\
514285371314876715941089736375927376326907720042704502098031126752538359799758\
49548196376102048"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"37", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6330124223824585309443776338881337969720794681637570384009648793990380\
758925922494632599753466322807773816278650087612197281565481840208262321323602\
223236487409804968928"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"38", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2464686443143631796557809044601612166655540813914088710930164666256633\
535051875806230239207870050699489617596800309664572832727642731518626338101995\
64712455770934206752359392"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"39", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "9380083963499189965906777080032151046353593700447836811845121511122535\
112776667051216676285009523359678168530500437367774653785920370511309735803088\
619435942944480747501281954244"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"40", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "3494026177945840713992890054562227275778487848020583231576823035466680\
366750226234480845912611191257239564038919555657758588971246070757206931619052\
86799388179305170447589538014622841"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"41", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1275409075412102294361643345123088060323418720585316337711215446223528\
301510453965899001269648546671778855324877857005177527032599363428399107149636\
0575924397400409136485500217138972754320"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"42", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "4567331379447188176847404959430213605673972633396511849893512557220610\
945713140861024185272914059273660825329019444319201768718878657981982893911817\
67930423899428230485435038062527623817629326"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"43", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1606245349913653063536991683624954289263778371655837842558857930964369\
367611858031141442933971882409850501049508995263213238542036195604148723571717\
6263857073303235040311204848299877178833123011188"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"44", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "5552764605454388031481687794834662738541532321999609982176706184955095\
844808363018188603509168022957373275901724298648170871874716983678392218159704\
98795452879805193897132858621137506202169237332766291"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"45", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "1888577950314815871427028818240706493581878757567663363413910827311546\
896758989811304110598161080325786162754281263608803264608346097508290063763047\
4787481611470959394485388613580907098851015248138419737512"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"46", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "6324712505848888510536167442874137297637837443513971651672874301213336\
338562803509248983506576330276204667717014224397496962934664772623371845406788\
62364531000649392135842706395361012102526450037235743499382057"}], ",", 
      RowBox[{
       TemplateBox[{"n", 
         RowBox[{"{", 
           RowBox[{"47", ",", "1"}], "}"}], "11"},
        "Subsuperscript"], "\[Rule]", 
       "2087148148470609531685320102096729365846583307144128406014587127671513\
433152417118086588549559129570661957364555246339689021612748853268107563780466\
4078266054257708994088945992235706983954882669000151996484725951856"}]}], 
     "}"}]}], "\n", "}"}], ";"}]], "Code",
 CellChangeTimes->{
  3.9530103046637316`*^9, {3.953010345694335*^9, 3.9530103504822497`*^9}, {
   3.953010750983616*^9, 3.953010793402887*^9}, {3.9530950863546195`*^9, 
   3.95309508887012*^9}, {3.953095200782279*^9, 3.9530952010166683`*^9}, {
   3.953114749714465*^9, 
   3.9531147560940766`*^9}},ExpressionUUID->"eb727ae0-310a-453a-b347-\
453aecc3fd41"]
}, Open  ]]
},
WindowSize->{935.25, 624.},
WindowMargins->{{Automatic, 161.25}, {32.25, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2de9a6a2-9f46-4270-bb5b-d64729511044"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 405, 10, 104, "Text",ExpressionUUID->"3e023c2d-9fd5-4b9b-bdc3-c4dfbfbda94b"],
Cell[CellGroupData[{
Cell[988, 34, 804, 24, 100, "Subsubsection",ExpressionUUID->"37d32445-0b37-429f-af2c-e95f28b027b9"],
Cell[1795, 60, 77138, 2031, 93, "Code",ExpressionUUID->"03abf08f-baa8-40b8-a377-fb8816e77d99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78970, 2096, 522, 15, 45, "Subsubsection",ExpressionUUID->"0700984d-4e23-42bd-aa2b-b307d9ed150a"],
Cell[79495, 2113, 213, 4, 35, "Text",ExpressionUUID->"a3ad4853-6f4b-42fe-ab91-fe973b52abe1"],
Cell[79711, 2119, 156512, 3918, 93, "Code",ExpressionUUID->"bef57634-51b4-473f-b051-ec7eebfdc75a"],
Cell[236226, 6039, 158, 3, 35, "Text",ExpressionUUID->"f103e48e-e956-46b7-8e78-95e4df65872e"],
Cell[236387, 6044, 156390, 3917, 93, "Code",ExpressionUUID->"eb727ae0-310a-453a-b347-453aecc3fd41"]
}, Open  ]]
}
]
*)


